Bounding the energy-constrained quantum and private capacities of phase-insensitive bosonic Gaussian channels

We establish several upper bounds on the energy-constrained quantum and private capacities of all single-mode phase-insensitive bosonic Gaussian channels. The first upper bound, which we call the "data-processing bound," is the simplest and is obtained by decomposing a phase-insensitive channel as a pure-loss channel followed by a quantum-limited amplifier channel. We prove that the data-processing bound can be at most 1.45 bits larger than a known lower bound on these capacities of the phase-insensitive Gaussian channel. We discuss another data-processing upper bound as well. Two other upper bounds, which we call the "$\varepsilon$-degradable bound" and the "$\varepsilon$-close-degradable bound," are established using the notion of approximate degradability along with energy constraints. We find a strong limitation on any potential superadditivity of the coherent information of any phase-insensitive Gaussian channel in the low-noise regime, as the data-processing bound is very near to a known lower bound in such cases. We also find improved achievable rates of private communication through bosonic thermal channels, by employing coding schemes that make use of displaced thermal states. We end by proving that an optimal Gaussian input state for the energy-constrained, generalized channel divergence of two particular Gaussian channels is the two-mode squeezed vacuum state that saturates the energy constraint. What remains open for several interesting channel divergences, such as the diamond norm or the Renyi channel divergence, is to determine whether, among all input states, a Gaussian state is optimal.

==> anc/fid-cal-amp-ch.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26049,        714]
NotebookOptionsPosition[     23850,        657]
NotebookOutlinePosition[     24207,        673]
CellTagsIndexPosition[     24164,        670]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
fidelity calculation for amplifier channel, which is exactly same as thermal \
channel. \
\>", "Text",
 CellChangeTimes->{{3.714780187694035*^9, 
  3.7147802022203608`*^9}},ExpressionUUID->"cd4c56dc-8480-46c6-8007-\
28888f31ffe5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "NS", ",", "\[Mu]", ",", "G", ",", "\[Epsilon]", ",", "NB", ",", 
    "\[Delta]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NS", ">", "0"}], ",", 
     RowBox[{"NB", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"1", "\[LessEqual]", " ", "G", "\[LessEqual]", " ", 
      FractionBox[
       RowBox[{"NB", "+", "1"}], "NB"]}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, {3.66428856544062*^9, 3.664288568176792*^9}, {
   3.6642887277993793`*^9, 3.66428873238942*^9}, {3.664288856375951*^9, 
   3.664288869959517*^9}, {3.6642889162714863`*^9, 3.664288925639556*^9}, {
   3.664289009616261*^9, 3.6642890112942133`*^9}, {3.664289113746071*^9, 
   3.6642891148884487`*^9}, 3.664291440423218*^9, {3.66429178177768*^9, 
   3.6642917922783012`*^9}, {3.664354347582212*^9, 3.664354348341782*^9}, {
   3.673237953289219*^9, 3.67323796723917*^9}, {3.6732388068983393`*^9, 
   3.6732388075761213`*^9}, {3.673285394671976*^9, 3.673285416188649*^9}, {
   3.6732855531812057`*^9, 3.673285553970147*^9}, {3.686052819950149*^9, 
   3.686052827900279*^9}, {3.686054775252083*^9, 3.6860547785225153`*^9}, {
   3.686061201077642*^9, 3.68606122284621*^9}, {3.6860668123096867`*^9, 
   3.686066828419209*^9}, {3.7109907473513412`*^9, 3.710990765757835*^9}, {
   3.714762421309904*^9, 3.7147624256902*^9}, {3.714780114361973*^9, 
   3.7147801165925503`*^9}, {3.714784226434291*^9, 3.714784229391011*^9}, {
   3.725447557935465*^9, 3.7254475579395*^9}, {3.725447937689816*^9, 
   3.725447956529002*^9}},ExpressionUUID->"baf033ed-9ed6-4b65-931b-\
3d39e8fa3572"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, 3.66428856544062*^9, {3.664288884789033*^9, 
   3.6642888852789392`*^9}, 3.664291437585619*^9, 
   3.6732374690521317`*^9},ExpressionUUID->"69730ebd-221e-4ead-934b-\
2f19401eed1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"NB", 
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vrho", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", " ", "c1", ",", " ", "0", ",", " ", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "b1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "a1", ",", 
       RowBox[{"-", "c1"}]}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "c1"}], ",", "b1"}], "}"}]}], "}"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "covariance", " ", "matrix", " ", "for", " ", "two", " ", "mode", " ", 
    "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", "parameter", 
    " ", "Nb"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.673238076976728*^9, 3.673238141830521*^9}, {
   3.673238255011956*^9, 3.67323825628448*^9}, {3.6732387525237713`*^9, 
   3.673238813025346*^9}, {3.6732390122398376`*^9, 3.673239059341505*^9}, {
   3.673239100295463*^9, 3.673239106166285*^9}, {3.673239295842867*^9, 
   3.6732392984494*^9}, {3.67324003694132*^9, 3.673240045420023*^9}, {
   3.673255697499341*^9, 3.673255738889879*^9}, {3.673255782135466*^9, 
   3.6732557906547213`*^9}, {3.673255832603384*^9, 3.6732558429834633`*^9}, {
   3.673259832102436*^9, 3.673259839333404*^9}, {3.673285421774763*^9, 
   3.673285423013279*^9}, {3.6732856096004868`*^9, 3.673285611008789*^9}, {
   3.686052847542861*^9, 3.6860528627878237`*^9}, {3.68605478401891*^9, 
   3.686054785282227*^9}, 3.6860612363095922`*^9, {3.686061322486117*^9, 
   3.686061336479203*^9}, {3.6860630560434837`*^9, 3.686063056132183*^9}, {
   3.6863255540789127`*^9, 3.6863256472181253`*^9}, {3.686325765999559*^9, 
   3.6863257761252213`*^9}, {3.6865856867510443`*^9, 3.686585691084485*^9}, {
   3.710990825483773*^9, 3.710990858868189*^9}, {3.710990891954982*^9, 
   3.710990930353631*^9}, 3.710991002317587*^9, {3.712178237867404*^9, 
   3.7121782535368834`*^9}, {3.712178286119082*^9, 3.712178289080192*^9}, {
   3.7254475316212387`*^9, 
   3.725447532810109*^9}},ExpressionUUID->"a61982a5-3c44-407a-8305-\
b545a0687902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.725631840237521*^9, 
  3.725631841865562*^9}},ExpressionUUID->"2e11ebb3-c9d5-49a5-b4f3-\
06784b0af6c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"NB", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox["1", "G"]}], ")"}]}], "G"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Vsig", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a2", ",", " ", "c2", ",", " ", "0", ",", " ", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c2", ",", "b2", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "a2", ",", 
      RowBox[{"-", "c2"}]}], "}"}], ",", 
    RowBox[{"{", " ", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "c2"}], ",", "b2"}], "}"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "covariance", " ", "matrix", " ", "correspoding", " ", "to", " ", "noisy",
      " ", "version", " ", "of", " ", "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", 
     "paratmeter", " ", "Nb"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.664278471667016*^9, 3.66427851967518*^9}, {
   3.664278606098403*^9, 3.664278670624646*^9}, {3.664278719630108*^9, 
   3.664278735438694*^9}, 3.6642788165654793`*^9, {3.664284714073494*^9, 
   3.664284717375454*^9}, {3.664291458768855*^9, 3.6642914686389236`*^9}, {
   3.673237748585843*^9, 3.67323780935225*^9}, {3.673237874639201*^9, 
   3.673237894889902*^9}, {3.673238049249111*^9, 3.6732380705999937`*^9}, {
   3.673238177774508*^9, 3.6732381840939093`*^9}, {3.6732394018343353`*^9, 
   3.673239410490596*^9}, {3.673239973996354*^9, 3.673239988930475*^9}, {
   3.673251142031335*^9, 3.673251156588324*^9}, 3.673251215606227*^9, {
   3.6732558536815243`*^9, 3.673255915979883*^9}, {3.673255946884552*^9, 
   3.6732559624992123`*^9}, {3.6732592442496033`*^9, 3.673259248112463*^9}, {
   3.673259368948893*^9, 3.673259369188343*^9}, {3.673259494530342*^9, 
   3.673259498182226*^9}, {3.673259902943778*^9, 3.673259955479743*^9}, {
   3.673267206161785*^9, 3.673267206825738*^9}, {3.673285430363377*^9, 
   3.673285439395794*^9}, {3.673285616752283*^9, 3.673285631871882*^9}, {
   3.686052835452078*^9, 3.686052853771274*^9}, {3.686054795782198*^9, 
   3.686054797044544*^9}, {3.6860613388308277`*^9, 3.686061340022657*^9}, {
   3.686063078249792*^9, 3.686063081817362*^9}, {3.6860668326760674`*^9, 
   3.6860668335179453`*^9}, {3.710990936889491*^9, 3.7109909565063543`*^9}, {
   3.710991220896433*^9, 3.710991224446402*^9}, 3.711637025087978*^9, 
   3.71207256129828*^9, {3.712178265546226*^9, 3.7121783005037127`*^9}, {
   3.725447557945414*^9, 
   3.7254475579555073`*^9}},ExpressionUUID->"44b76fb0-cb85-4ab8-8dab-\
c8eeb52779a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}], "G"]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}], "G"]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}]}], "G"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}]}], "G"]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.725447574856154*^9, 
  3.7254479623035994`*^9},ExpressionUUID->"e9a58f23-c9ce-4c98-9e1a-\
648fc802e602"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      FractionBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}]}], "G"]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}]}], "G"]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{"NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}]}], "G"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{"NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}]}], "G"]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.725447557966584*^9, 
  3.725447558019299*^9}},ExpressionUUID->"0ca4f068-7902-4461-81e1-\
9f8a216f65cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}], "G"]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}], "G"]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}]}], "G"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}]}], "G"]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.725447574972089*^9, 
  3.725447962384398*^9},ExpressionUUID->"4c7cf3c3-cdfa-497d-b10a-\
d10610bdf17e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Delta1", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Det", "[", 
       RowBox[{"Vrho", "+", "Vsig"}], "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "delta", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
     "fidelity", " ", "formula"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SqrtDelta1", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", "Delta1", "]"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6860609834377823`*^9, 3.6860609838946047`*^9}, {
   3.68606104990112*^9, 3.686061126003221*^9}, {3.6860611732235327`*^9, 
   3.686061174821993*^9}, {3.6860612624593153`*^9, 3.686061310577375*^9}, {
   3.686061348807128*^9, 3.6860614125485067`*^9}, {3.686061450028861*^9, 
   3.686061463750959*^9}, {3.6860615370331287`*^9, 3.6860615510315*^9}, {
   3.6860619158469133`*^9, 3.6860619283490667`*^9}, {3.686062000651033*^9, 
   3.6860620522442827`*^9}, {3.686063716108865*^9, 3.686063719740355*^9}, {
   3.686064047912033*^9, 3.686064061974845*^9}, {3.686066181364998*^9, 
   3.686066301180128*^9}, {3.686066350065765*^9, 3.686066350682543*^9}, {
   3.686066411145545*^9, 3.686066423942992*^9}, {3.686586166713253*^9, 
   3.6865861806247*^9}, {3.686586249386056*^9, 3.686586249801496*^9}, {
   3.712178176544929*^9, 3.712178177368897*^9}, 3.712178320919409*^9, {
   3.712178405007869*^9, 
   3.712178437636427*^9}},ExpressionUUID->"f49653f1-b50c-4008-97c8-\
a90df0ab5047"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gamma1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"16", "*", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{
        "\[CapitalOmega]2", ".", "Vrho", ".", "\[CapitalOmega]2", ".", 
         "Vsig"}], "-", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}]}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "gamma", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
    "fidelity", " ", "formula"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtGamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Gamma1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.686063492894497*^9, 3.686063532716879*^9}, 
   3.6860636190617867`*^9, {3.686063685072445*^9, 3.68606369446999*^9}, 
   3.686064040215332*^9, 3.686066182714126*^9, {3.686066289125225*^9, 
   3.6860663079654903`*^9}, {3.6860664190319567`*^9, 
   3.6860664223832817`*^9}, {3.6860671304493628`*^9, 3.686067130575197*^9}, {
   3.686067214629221*^9, 3.686067215003216*^9}, {3.686586193331946*^9, 
   3.686586207019268*^9}, {3.686586251545735*^9, 3.686586252985292*^9}, {
   3.712178174146632*^9, 3.712178174784832*^9}, {3.712178426085239*^9, 
   3.712178436229497*^9}},ExpressionUUID->"20e582fc-ad4d-4d90-8ade-\
fdaa862068c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lambda1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"16", "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Vrho", "+", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"\[CapitalOmega]2", "/", "2"}]}]}], "]"}], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Vsig", "+", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"\[CapitalOmega]2", "/", "2"}]}]}], "]"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
   "lambda", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
    "fidelity", " ", "formula"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtLambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Lambda1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6860635309723577`*^9, 3.6860635309875317`*^9}, {
  3.686066353633091*^9, 3.686066460407044*^9}, {3.6860672183155737`*^9, 
  3.686067218699196*^9}, {3.686586219627466*^9, 3.686586254961194*^9}, {
  3.712178366289935*^9, 3.7121783669211082`*^9}, {3.712178439780178*^9, 
  3.7121784492451353`*^9}},ExpressionUUID->"3a4a573c-ae47-4de1-bd53-\
bf2a07e14add"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"invfidelity", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"SqrtGamma1", "+", "SqrtLambda1", "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"SqrtGamma1", "+", "SqrtLambda1"}], "]"}], ")"}], "^", 
         "2"}], "-", "Delta1"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.686062303480296*^9, 3.686062352612097*^9}, {
   3.686063197863006*^9, 3.6860632015019617`*^9}, {3.686063258718787*^9, 
   3.6860632621341352`*^9}, {3.686066483542512*^9, 3.686066535454801*^9}, {
   3.686066577206738*^9, 3.686066622169726*^9}, {3.686066853803054*^9, 
   3.686066854074685*^9}, {3.6865859005064507`*^9, 3.68658591611903*^9}, {
   3.686585994787443*^9, 3.686586102598851*^9}, {3.6865862627792053`*^9, 
   3.686586324462203*^9}, 
   3.686586486176083*^9},ExpressionUUID->"3c41e31a-013c-4d9e-842a-\
a1e7c08a3019"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "formula", " ", "for", " ", "fidelity", " ", "of", " ", "thermal", " ", 
    "channels"}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.690931070498846*^9, 
  3.6909310838505363`*^9}},ExpressionUUID->"21d9628a-d05d-4fa8-8865-\
01da416af6cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fidelity", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"1", "/", "invfidelity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686586327707017*^9, 3.686586334896121*^9}, {
   3.686586487974967*^9, 3.686586517316383*^9}, {3.689200530311846*^9, 
   3.689200533703843*^9}, 3.689200582133687*^9, {3.710990985999981*^9, 
   3.7109909896638412`*^9}, {3.712178344461747*^9, 
   3.712178346418194*^9}},ExpressionUUID->"71f65d4c-7c5d-4e22-a9f1-\
4a5d3396a6c0"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["G", "2"], 
  RowBox[{"NB", "+", 
   SuperscriptBox["NB", "2"], "-", 
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "G"}]}]]}], ")"}], " ", "NB", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "NB"}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.725447575392522*^9, 
  3.725447962778118*^9},ExpressionUUID->"f66f33d7-cb07-4d86-9a60-\
ebfb9afd1020"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{"NB", "+", 
    SuperscriptBox["NB", "2"], "-", 
    RowBox[{"2", " ", "NB", " ", "G"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["NB", "2"], " ", "G"}], "+", 
    SuperscriptBox["G", "2"], "+", 
    RowBox[{"3", " ", "NB", " ", 
     SuperscriptBox["G", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["NB", "2"], " ", 
     SuperscriptBox["G", "2"]}], "-", 
    RowBox[{"2", " ", "NB", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "NB"}], ")"}], " ", "G", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G"}]}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7109912402767353`*^9, 3.7109912566019087`*^9}, {
  3.7116370514750433`*^9, 3.711637090168597*^9}, {3.712072651191332*^9, 
  3.712072651436926*^9}, {3.72544755808082*^9, 
  3.7254475581028347`*^9}},ExpressionUUID->"5d821399-49ed-41b3-bbc1-\
59b1d01c3058"],

Cell[BoxData[
 RowBox[{"NB", "+", 
  SuperscriptBox["NB", "2"], "-", 
  RowBox[{"2", " ", "G", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G"}]}]]}], ")"}], " ", "NB", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "NB"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "NB", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.725447575535557*^9, 
  3.725447962950109*^9},ExpressionUUID->"1257cae1-adaa-490f-955a-\
e5faacad17c6"]
}, Open  ]]
},
WindowSize->{1107, 857},
WindowMargins->{{Automatic, 112}, {Automatic, 10}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 240, 6, 30, "Text", "ExpressionUUID" -> \
"cd4c56dc-8480-46c6-8007-28888f31ffe5"],
Cell[801, 28, 1987, 37, 70, "Input", "ExpressionUUID" -> \
"baf033ed-9ed6-4b65-931b-3d39e8fa3572"],
Cell[2791, 67, 857, 21, 32, "Input", "ExpressionUUID" -> \
"69730ebd-221e-4ead-934b-2f19401eed1c"],
Cell[3651, 90, 2531, 55, 138, "Input", "ExpressionUUID" -> \
"a61982a5-3c44-407a-8305-b545a0687902"],
Cell[6185, 147, 1160, 40, 49, InheritFromParent, "ExpressionUUID" -> \
"2e11ebb3-c9d5-49a5-b4f3-06784b0af6c4"],
Cell[CellGroupData[{
Cell[7370, 191, 2988, 64, 161, "Input", "ExpressionUUID" -> \
"44b76fb0-cb85-4ab8-8dab-c8eeb52779a4"],
Cell[10361, 257, 1674, 56, 134, "Output", "ExpressionUUID" -> \
"e9a58f23-c9ce-4c98-9e1a-648fc802e602"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12072, 318, 1673, 56, 134, "Input", "ExpressionUUID" -> \
"0ca4f068-7902-4461-81e1-9f8a216f65cf"],
Cell[13748, 376, 1672, 56, 134, "Output", "ExpressionUUID" -> \
"4c7cf3c3-cdfa-497d-b10a-d10610bdf17e"]
}, Open  ]],
Cell[15435, 435, 1615, 31, 117, "Input", "ExpressionUUID" -> \
"f49653f1-b50c-4008-97c8-a90df0ab5047"],
Cell[17053, 468, 1366, 31, 54, "Input", "ExpressionUUID" -> \
"20e582fc-ad4d-4d90-8ade-fdaa862068c9"],
Cell[18422, 501, 1167, 28, 54, "Input", "ExpressionUUID" -> \
"3a4a573c-ae47-4de1-bd53-bf2a07e14add"],
Cell[19592, 531, 1013, 22, 75, "Input", "ExpressionUUID" -> \
"3c41e31a-013c-4d9e-842a-a1e7c08a3019"],
Cell[20608, 555, 327, 8, 54, "Input", "ExpressionUUID" -> \
"21d9628a-d05d-4fa8-8865-01da416af6cc"],
Cell[CellGroupData[{
Cell[20960, 567, 486, 9, 32, "Input", "ExpressionUUID" -> \
"71f65d4c-7c5d-4e22-a9f1-4a5d3396a6c0"],
Cell[21449, 578, 718, 23, 59, "Output", "ExpressionUUID" -> \
"f66f33d7-cb07-4d86-9a60-ebfb9afd1020"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22204, 606, 971, 25, 40, "Input", "ExpressionUUID" -> \
"5d821399-49ed-41b3-bbc1-59b1d01c3058"],
Cell[23178, 633, 656, 21, 37, "Output", "ExpressionUUID" -> \
"1257cae1-adaa-490f-955a-e5faacad17c6"]
}, Open  ]]
}
]
*)



==> anc/fidelity-cal-thermal-ch.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     27651,        703]
NotebookOptionsPosition[     25523,        646]
NotebookOutlinePosition[     25878,        662]
CellTagsIndexPosition[     25835,        659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "NS", ",", "\[Mu]", ",", "\[Eta]", ",", "\[Epsilon]", ",", "NB", ",", 
    "\[Delta]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NS", ">", "0"}], ",", 
     RowBox[{"NB", ">", "0"}], ",", 
     RowBox[{"\[Delta]", ">", "0"}], ",", 
     RowBox[{"1", ">", "\[Eta]", ">", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", "<", 
      RowBox[{"1", "/", "1000"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, {3.66428856544062*^9, 3.664288568176792*^9}, {
   3.6642887277993793`*^9, 3.66428873238942*^9}, {3.664288856375951*^9, 
   3.664288869959517*^9}, {3.6642889162714863`*^9, 3.664288925639556*^9}, {
   3.664289009616261*^9, 3.6642890112942133`*^9}, {3.664289113746071*^9, 
   3.6642891148884487`*^9}, 3.664291440423218*^9, {3.66429178177768*^9, 
   3.6642917922783012`*^9}, {3.664354347582212*^9, 3.664354348341782*^9}, {
   3.673237953289219*^9, 3.67323796723917*^9}, {3.6732388068983393`*^9, 
   3.6732388075761213`*^9}, {3.673285394671976*^9, 3.673285416188649*^9}, {
   3.6732855531812057`*^9, 3.673285553970147*^9}, {3.686052819950149*^9, 
   3.686052827900279*^9}, {3.686054775252083*^9, 3.6860547785225153`*^9}, {
   3.686061201077642*^9, 3.68606122284621*^9}, {3.6860668123096867`*^9, 
   3.686066828419209*^9}, {3.7109907473513412`*^9, 3.710990765757835*^9}, {
   3.714762421309904*^9, 3.7147624256902*^9}, {3.714780114361973*^9, 
   3.7147801165925503`*^9}},ExpressionUUID->"64e2c2c2-5f0e-4184-a4b5-\
58c1671c0540"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, 3.66428856544062*^9, {3.664288884789033*^9, 
   3.6642888852789392`*^9}, 3.664291437585619*^9, 
   3.6732374690521317`*^9},ExpressionUUID->"1ffdfeaa-7ab8-406b-89e6-\
b2e7afacda52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"NB", 
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vrho", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", " ", "c1", ",", " ", "0", ",", " ", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "b1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "a1", ",", 
       RowBox[{"-", "c1"}]}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "c1"}], ",", "b1"}], "}"}]}], "}"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "covariance", " ", "matrix", " ", "for", " ", "two", " ", "mode", " ", 
    "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", "parameter", 
    " ", "Nb"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.673238076976728*^9, 3.673238141830521*^9}, {
   3.673238255011956*^9, 3.67323825628448*^9}, {3.6732387525237713`*^9, 
   3.673238813025346*^9}, {3.6732390122398376`*^9, 3.673239059341505*^9}, {
   3.673239100295463*^9, 3.673239106166285*^9}, {3.673239295842867*^9, 
   3.6732392984494*^9}, {3.67324003694132*^9, 3.673240045420023*^9}, {
   3.673255697499341*^9, 3.673255738889879*^9}, {3.673255782135466*^9, 
   3.6732557906547213`*^9}, {3.673255832603384*^9, 3.6732558429834633`*^9}, {
   3.673259832102436*^9, 3.673259839333404*^9}, {3.673285421774763*^9, 
   3.673285423013279*^9}, {3.6732856096004868`*^9, 3.673285611008789*^9}, {
   3.686052847542861*^9, 3.6860528627878237`*^9}, {3.68605478401891*^9, 
   3.686054785282227*^9}, 3.6860612363095922`*^9, {3.686061322486117*^9, 
   3.686061336479203*^9}, {3.6860630560434837`*^9, 3.686063056132183*^9}, {
   3.6863255540789127`*^9, 3.6863256472181253`*^9}, {3.686325765999559*^9, 
   3.6863257761252213`*^9}, {3.6865856867510443`*^9, 3.686585691084485*^9}, {
   3.710990825483773*^9, 3.710990858868189*^9}, {3.710990891954982*^9, 
   3.710990930353631*^9}, 3.710991002317587*^9, {3.712178237867404*^9, 
   3.7121782535368834`*^9}, {3.712178286119082*^9, 
   3.712178289080192*^9}},ExpressionUUID->"b4b4601b-7443-484c-81c1-\
2b522ee3cbb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.686061323317102*^9, 3.686061858878866*^9, 3.6860630468970346`*^9, 
   3.686063089451968*^9, 3.686063210032074*^9, 3.6860663156060047`*^9, 
   3.686066839660593*^9, {3.686325577614049*^9, 3.686325599388988*^9}, 
   3.686325648201273*^9, 3.686325778415236*^9, 3.686585692220647*^9, 
   3.6892005438437443`*^9, 3.710991010558428*^9, 3.710991231603629*^9, 
   3.710991310254053*^9, 3.711637031944681*^9, 3.712072581227607*^9, 
   3.7121782224646597`*^9, 3.712178312334238*^9, {3.7121783500705223`*^9, 
   3.712178393834156*^9}, 3.71476243158384*^9, 3.7147624865191936`*^9, 
   3.714780120780779*^9},ExpressionUUID->"31b8a95d-61d2-4c64-9aeb-\
013b235ec605"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{"NB", "+", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"NB", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Vsig", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a2", ",", " ", "c2", ",", " ", "0", ",", " ", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c2", ",", "b2", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "a2", ",", 
      RowBox[{"-", "c2"}]}], "}"}], ",", 
    RowBox[{"{", " ", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "c2"}], ",", "b2"}], "}"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "covariance", " ", "matrix", " ", "correspoding", " ", "to", " ", "noisy",
      " ", "version", " ", "of", " ", "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "with", " ", 
     "paratmeter", " ", "Nb"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.664278471667016*^9, 3.66427851967518*^9}, {
   3.664278606098403*^9, 3.664278670624646*^9}, {3.664278719630108*^9, 
   3.664278735438694*^9}, 3.6642788165654793`*^9, {3.664284714073494*^9, 
   3.664284717375454*^9}, {3.664291458768855*^9, 3.6642914686389236`*^9}, {
   3.673237748585843*^9, 3.67323780935225*^9}, {3.673237874639201*^9, 
   3.673237894889902*^9}, {3.673238049249111*^9, 3.6732380705999937`*^9}, {
   3.673238177774508*^9, 3.6732381840939093`*^9}, {3.6732394018343353`*^9, 
   3.673239410490596*^9}, {3.673239973996354*^9, 3.673239988930475*^9}, {
   3.673251142031335*^9, 3.673251156588324*^9}, 3.673251215606227*^9, {
   3.6732558536815243`*^9, 3.673255915979883*^9}, {3.673255946884552*^9, 
   3.6732559624992123`*^9}, {3.6732592442496033`*^9, 3.673259248112463*^9}, {
   3.673259368948893*^9, 3.673259369188343*^9}, {3.673259494530342*^9, 
   3.673259498182226*^9}, {3.673259902943778*^9, 3.673259955479743*^9}, {
   3.673267206161785*^9, 3.673267206825738*^9}, {3.673285430363377*^9, 
   3.673285439395794*^9}, {3.673285616752283*^9, 3.673285631871882*^9}, {
   3.686052835452078*^9, 3.686052853771274*^9}, {3.686054795782198*^9, 
   3.686054797044544*^9}, {3.6860613388308277`*^9, 3.686061340022657*^9}, {
   3.686063078249792*^9, 3.686063081817362*^9}, {3.6860668326760674`*^9, 
   3.6860668335179453`*^9}, {3.710990936889491*^9, 3.7109909565063543`*^9}, {
   3.710991220896433*^9, 3.710991224446402*^9}, 3.711637025087978*^9, 
   3.71207256129828*^9, {3.712178265546226*^9, 
   3.7121783005037127`*^9}},ExpressionUUID->"f94aefa6-493a-4005-a2a2-\
8c5e31fd8828"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     SqrtBox[
      FractionBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}], ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{"NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{"NB", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "NB"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7121783029521093`*^9, 3.7121783124161*^9}, {
   3.712178350132194*^9, 3.7121783938933067`*^9}, 3.71476243164148*^9, 
   3.714762486584416*^9, 
   3.71478012083657*^9},ExpressionUUID->"a071d6c0-cc46-4422-9fdf-\
0e29826fd32b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Delta1", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Det", "[", 
       RowBox[{"Vrho", "+", "Vsig"}], "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "delta", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
     "fidelity", " ", "formula"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SqrtDelta1", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Sqrt", "[", "Delta1", "]"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6860609834377823`*^9, 3.6860609838946047`*^9}, {
   3.68606104990112*^9, 3.686061126003221*^9}, {3.6860611732235327`*^9, 
   3.686061174821993*^9}, {3.6860612624593153`*^9, 3.686061310577375*^9}, {
   3.686061348807128*^9, 3.6860614125485067`*^9}, {3.686061450028861*^9, 
   3.686061463750959*^9}, {3.6860615370331287`*^9, 3.6860615510315*^9}, {
   3.6860619158469133`*^9, 3.6860619283490667`*^9}, {3.686062000651033*^9, 
   3.6860620522442827`*^9}, {3.686063716108865*^9, 3.686063719740355*^9}, {
   3.686064047912033*^9, 3.686064061974845*^9}, {3.686066181364998*^9, 
   3.686066301180128*^9}, {3.686066350065765*^9, 3.686066350682543*^9}, {
   3.686066411145545*^9, 3.686066423942992*^9}, {3.686586166713253*^9, 
   3.6865861806247*^9}, {3.686586249386056*^9, 3.686586249801496*^9}, {
   3.712178176544929*^9, 3.712178177368897*^9}, 3.712178320919409*^9, {
   3.712178405007869*^9, 
   3.712178437636427*^9}},ExpressionUUID->"5682ef3d-72fb-42ac-9e35-\
c03b679bd253"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gamma1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"16", "*", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{
        "\[CapitalOmega]2", ".", "Vrho", ".", "\[CapitalOmega]2", ".", 
         "Vsig"}], "-", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}], "]"}]}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "gamma", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
    "fidelity", " ", "formula"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtGamma1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Gamma1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.686063492894497*^9, 3.686063532716879*^9}, 
   3.6860636190617867`*^9, {3.686063685072445*^9, 3.68606369446999*^9}, 
   3.686064040215332*^9, 3.686066182714126*^9, {3.686066289125225*^9, 
   3.6860663079654903`*^9}, {3.6860664190319567`*^9, 
   3.6860664223832817`*^9}, {3.6860671304493628`*^9, 3.686067130575197*^9}, {
   3.686067214629221*^9, 3.686067215003216*^9}, {3.686586193331946*^9, 
   3.686586207019268*^9}, {3.686586251545735*^9, 3.686586252985292*^9}, {
   3.712178174146632*^9, 3.712178174784832*^9}, {3.712178426085239*^9, 
   3.712178436229497*^9}},ExpressionUUID->"e6520273-2eb4-434b-a897-\
90c6d8a0376c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lambda1", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"16", "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Vrho", "+", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"\[CapitalOmega]2", "/", "2"}]}]}], "]"}], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"Vsig", "+", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"\[CapitalOmega]2", "/", "2"}]}]}], "]"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
   "lambda", " ", "that", " ", "appears", " ", "in", " ", "the", " ", 
    "fidelity", " ", "formula"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SqrtLambda1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sqrt", "[", "Lambda1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6860635309723577`*^9, 3.6860635309875317`*^9}, {
  3.686066353633091*^9, 3.686066460407044*^9}, {3.6860672183155737`*^9, 
  3.686067218699196*^9}, {3.686586219627466*^9, 3.686586254961194*^9}, {
  3.712178366289935*^9, 3.7121783669211082`*^9}, {3.712178439780178*^9, 
  3.7121784492451353`*^9}},ExpressionUUID->"0ffd681c-ccd2-4054-bb88-\
b37d27f8018f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"invfidelity", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"SqrtGamma1", "+", "SqrtLambda1", "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"SqrtGamma1", "+", "SqrtLambda1"}], "]"}], ")"}], "^", 
         "2"}], "-", "Delta1"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.686062303480296*^9, 3.686062352612097*^9}, {
   3.686063197863006*^9, 3.6860632015019617`*^9}, {3.686063258718787*^9, 
   3.6860632621341352`*^9}, {3.686066483542512*^9, 3.686066535454801*^9}, {
   3.686066577206738*^9, 3.686066622169726*^9}, {3.686066853803054*^9, 
   3.686066854074685*^9}, {3.6865859005064507`*^9, 3.68658591611903*^9}, {
   3.686585994787443*^9, 3.686586102598851*^9}, {3.6865862627792053`*^9, 
   3.686586324462203*^9}, 
   3.686586486176083*^9},ExpressionUUID->"9de38950-f5dc-4be9-8cd5-\
dba0d2037b50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "formula", " ", "for", " ", "fidelity", " ", "of", " ", "thermal", " ", 
    "channels"}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.690931070498846*^9, 
  3.6909310838505363`*^9}},ExpressionUUID->"bd5c400b-082f-49b4-b716-\
62a69a7c95d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fidelity", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"1", "/", "invfidelity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686586327707017*^9, 3.686586334896121*^9}, {
   3.686586487974967*^9, 3.686586517316383*^9}, {3.689200530311846*^9, 
   3.689200533703843*^9}, 3.689200582133687*^9, {3.710990985999981*^9, 
   3.7109909896638412`*^9}, {3.712178344461747*^9, 
   3.712178346418194*^9}},ExpressionUUID->"1fd265c7-ec70-4465-b476-\
10ee2770f597"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Eta]", "2"], 
  RowBox[{"NB", "+", 
   SuperscriptBox["NB", "2"], "-", 
   RowBox[{"2", " ", "NB", " ", "\[Eta]"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["NB", "2"], " ", "\[Eta]"}], "+", 
   SuperscriptBox["\[Eta]", "2"], "+", 
   RowBox[{"3", " ", "NB", " ", 
    SuperscriptBox["\[Eta]", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["NB", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}], "-", 
   RowBox[{"2", " ", "NB", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "NB"}], ")"}], " ", "\[Eta]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Eta]"}]}]]}]}]]], "Output",
 CellChangeTimes->{
  3.686586454241281*^9, {3.686586501801585*^9, 3.686586520283592*^9}, 
   3.689200534706399*^9, 3.689200605684712*^9, 3.710991040492132*^9, 
   3.710991232766636*^9, 3.710991313773284*^9, 3.711637032892544*^9, 
   3.712072582126788*^9, 3.71217822363942*^9, 3.712178313086093*^9, {
   3.7121783507016897`*^9, 3.712178394420802*^9}, 3.714762432220501*^9, 
   3.714762487115391*^9, 
   3.7147801213106623`*^9},ExpressionUUID->"37152784-2ffe-40d3-80c3-\
e9446302a5f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{"NB", "+", 
    SuperscriptBox["NB", "2"], "-", 
    RowBox[{"2", " ", "NB", " ", "\[Eta]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["NB", "2"], " ", "\[Eta]"}], "+", 
    SuperscriptBox["\[Eta]", "2"], "+", 
    RowBox[{"3", " ", "NB", " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["NB", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "-", 
    RowBox[{"2", " ", "NB", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "NB"}], ")"}], " ", "\[Eta]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7109912402767353`*^9, 3.7109912566019087`*^9}, {
  3.7116370514750433`*^9, 3.711637090168597*^9}, {3.712072651191332*^9, 
  3.712072651436926*^9}},ExpressionUUID->"1dd72b68-f528-4a9e-9e30-\
05b23a3b85f0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", "2"], "+", 
  RowBox[{"NB", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}]]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["NB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.71099124461123*^9, 3.710991257119665*^9}, 
   3.710991313808226*^9, {3.7116370330458393`*^9, 3.7116370906053047`*^9}, 
   3.712072582237702*^9, 3.712072652247654*^9, {3.712178223717215*^9, 
   3.712178226871677*^9}, 3.71217831316376*^9, {3.71217835075743*^9, 
   3.712178394487104*^9}, 3.7147624323431253`*^9, 3.7147624871812897`*^9, 
   3.7147801213665123`*^9},ExpressionUUID->"e7ac1772-8501-4356-8391-\
7ed5598dcb79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[Eta]", 
          SqrtBox[
           RowBox[{"NB", "+", 
            SuperscriptBox["NB", "2"], "-", 
            RowBox[{"2", " ", "NB", " ", "\[Eta]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["NB", "2"], " ", "\[Eta]"}], "+", 
            SuperscriptBox["\[Eta]", "2"], "+", 
            RowBox[{"3", " ", "NB", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["NB", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"2", " ", "NB", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "NB"}], ")"}], " ", "\[Eta]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Eta]"}]}]]}]}]]], ")"}], "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0.5", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"NB", ",", "0.001", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711676489910449*^9, 3.711676543898031*^9}, {
  3.7121781322528753`*^9, 
  3.7121781324984627`*^9}},ExpressionUUID->"2be102d0-7b9c-4c5f-9545-\
d7d8c382a1cc"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`NB$$ = 0.001, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`NB$$], 0.001, 1000}}, Typeset`size$$ = {
    360., {104., 108.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`NB$6521$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`NB$$ = 0.001}, 
      "ControllerVariables" :> {
        Hold[$CellContext`NB$$, $CellContext`NB$6521$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[
        Sqrt[
        1 - ($CellContext`\[Eta]/
          Sqrt[$CellContext`NB$$ + $CellContext`NB$$^2 - 
           2 $CellContext`NB$$ $CellContext`\[Eta] - 
           2 $CellContext`NB$$^2 $CellContext`\[Eta] + $CellContext`\[Eta]^2 + 
           3 $CellContext`NB$$ $CellContext`\[Eta]^2 + 
           3 $CellContext`NB$$^2 $CellContext`\[Eta]^2 + 
           2 $CellContext`NB$$ (1 + $CellContext`NB$$) $CellContext`\[Eta] 
            Sqrt[-1 + 2 $CellContext`\[Eta]]])^2], {$CellContext`\[Eta], 0.5, 
         1}], "Specifications" :> {{$CellContext`NB$$, 0.001, 1000}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{405., {149., 155.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.711676526974597*^9, 3.711676544263529*^9}, 
   3.712072582691877*^9, 3.7121781330765343`*^9, 3.7121782238753967`*^9, 
   3.712178313246257*^9, {3.7121783508329906`*^9, 3.712178394600079*^9}, 
   3.714762432826209*^9, 3.714762487247781*^9, 
   3.7147801214333887`*^9},ExpressionUUID->"9c1fc34d-f401-498f-91b2-\
f6fcd86076cc"]
}, Open  ]]
},
WindowSize->{757, 853},
WindowMargins->{{168, Automatic}, {Automatic, 7}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1793, 34, 54, "Input", "ExpressionUUID" -> \
"64e2c2c2-5f0e-4184-a4b5-58c1671c0540"],
Cell[2353, 56, 857, 21, 32, "Input", "ExpressionUUID" -> \
"1ffdfeaa-7ab8-406b-89e6-b2e7afacda52"],
Cell[CellGroupData[{
Cell[3235, 81, 2479, 54, 138, "Input", "ExpressionUUID" -> \
"b4b4601b-7443-484c-81c1-2b522ee3cbb5"],
Cell[5717, 137, 1712, 48, 86, "Output", "ExpressionUUID" -> \
"31b8a95d-61d2-4c64-9aeb-013b235ec605"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7466, 190, 2946, 63, 192, "Input", "ExpressionUUID" -> \
"f94aefa6-493a-4005-a2a2-8c5e31fd8828"],
Cell[10415, 255, 1840, 59, 134, "Output", "ExpressionUUID" -> \
"a071d6c0-cc46-4422-9fdf-0e29826fd32b"]
}, Open  ]],
Cell[12270, 317, 1615, 31, 138, "Input", "ExpressionUUID" -> \
"5682ef3d-72fb-42ac-9e35-c03b679bd253"],
Cell[13888, 350, 1366, 31, 75, "Input", "ExpressionUUID" -> \
"e6520273-2eb4-434b-a897-90c6d8a0376c"],
Cell[15257, 383, 1167, 28, 75, "Input", "ExpressionUUID" -> \
"0ffd681c-ccd2-4054-bb88-b37d27f8018f"],
Cell[16427, 413, 1013, 22, 117, "Input", "ExpressionUUID" -> \
"9de38950-f5dc-4be9-8cd5-dba0d2037b50"],
Cell[17443, 437, 327, 8, 54, "Input", "ExpressionUUID" -> \
"bd5c400b-082f-49b4-b716-62a69a7c95d1"],
Cell[CellGroupData[{
Cell[17795, 449, 486, 9, 32, "Input", "ExpressionUUID" -> \
"1fd265c7-ec70-4465-b476-10ee2770f597"],
Cell[18284, 460, 1172, 29, 62, "Output", "ExpressionUUID" -> \
"37152784-2ffe-40d3-80c3-e9446302a5f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19493, 494, 956, 24, 70, "Input", "ExpressionUUID" -> \
"1dd72b68-f528-4a9e-9e30-05b23a3b85f0"],
Cell[20452, 520, 1252, 34, 43, "Output", "ExpressionUUID" -> \
"e7ac1772-8501-4356-8391-7ed5598dcb79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21741, 559, 1384, 36, 146, "Input", "ExpressionUUID" -> \
"2be102d0-7b9c-4c5f-9545-d7d8c382a1cc"],
Cell[23128, 597, 2379, 46, 355, "Output", "ExpressionUUID" -> \
"9c1fc34d-f401-498f-91b2-f6fcd86076cc"]
}, Open  ]]
}
]
*)



==> anc/phase-covariance-property.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26809,        790]
NotebookOptionsPosition[     24214,        721]
NotebookOutlinePosition[     24570,        737]
CellTagsIndexPosition[     24527,        734]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "a", ",", "b", ",", "c", ",", "d", ",", "NS", ",", "\[Mu]", ",", "\[Eta]", 
    ",", "\[Phi]", ",", "\[Epsilon]", ",", "NB", ",", "\[Delta]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{"c", ">", "0"}], ",", 
      RowBox[{"\[Phi]", ">", "0"}], ",", 
      RowBox[{"\[Phi]", "<", 
       RowBox[{"2", "*", "\[Pi]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"phase", " ", "on", " ", "the", " ", "input"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phase1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"beamsplitter", " ", "transformation"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7114500970285463`*^9, 3.711450150804246*^9}, {
   3.711450274216564*^9, 3.711450279727216*^9}, {3.711450324615182*^9, 
   3.711450335685487*^9}, {3.7114504178168488`*^9, 3.711450418758803*^9}, 
   3.7114504498387136`*^9, {3.711450716781044*^9, 3.711450741650442*^9}, {
   3.7114508255628633`*^9, 3.711450831906644*^9}, {3.7114511137280283`*^9, 
   3.711451129596861*^9}, {3.711741332917609*^9, 3.7117413718104773`*^9}, {
   3.711741580042603*^9, 3.711741583985167*^9}, {3.711742027908638*^9, 
   3.7117421121548567`*^9}},ExpressionUUID->"e8bd5e8b-841c-4811-afce-\
c7453baad423"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Eta]"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Eta]"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Bs", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "arbitrary", " ", "input", " ", "state", " ", "tensored", " ", "with", " ",
     "thermal", " ", "state", " ", "input"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.711450155263238*^9, 3.711450256406654*^9}, {
   3.711450288392067*^9, 3.711450301838594*^9}, {3.7114503417830353`*^9, 
   3.7114503435002337`*^9}, 3.7114504212556353`*^9, {3.7114511317986507`*^9, 
   3.7114511467443523`*^9}, {3.71174135095472*^9, 3.711741397962019*^9}, {
   3.711796216893794*^9, 
   3.711796220370308*^9}},ExpressionUUID->"c94d0f6e-d8bc-41af-aa83-\
359938fab475"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox["\[Eta]"], "0", 
      SqrtBox[
       RowBox[{"1", "-", "\[Eta]"}]], "0", "0", "0"},
     {"0", 
      SqrtBox["\[Eta]"], "0", 
      SqrtBox[
       RowBox[{"1", "-", "\[Eta]"}]], "0", "0"},
     {
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0", 
      SqrtBox["\[Eta]"], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0", 
      SqrtBox["\[Eta]"], "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7117962212361717`*^9, 3.711798061311315*^9, {3.7118006486039553`*^9, 
   3.711800670752573*^9}},ExpressionUUID->"4d13a483-7d5d-445b-804e-\
71bc4102fa00"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"InputV", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "e", ",", "0", ",", "f", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "e", ",", "0", ",", 
       RowBox[{"-", "f"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "f", ",", "0", ",", "e", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "f"}], ",", "0", ",", "e"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7114505455357647`*^9, 3.711450573557434*^9}, {
   3.711450607553122*^9, 3.711450618098049*^9}, 3.711450746650731*^9, {
   3.7117414142759933`*^9, 3.7117414573043137`*^9}, {3.711741516582486*^9, 
   3.71174153911909*^9}, {3.711800642333*^9, 
   3.711800644739163*^9}},ExpressionUUID->"05c9c100-e5fa-48ea-9a18-\
1d9eac74949b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputV", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7117415663364897`*^9, 
  3.7117415731687*^9}},ExpressionUUID->"35ee40ca-ab5a-43e1-a203-1ea99f36dee6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "b", "0", "0", "0", "0"},
     {"c", "d", "0", "0", "0", "0"},
     {"0", "0", "e", "0", "f", "0"},
     {"0", "0", "0", "e", "0", 
      RowBox[{"-", "f"}]},
     {"0", "0", "f", "0", "e", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "f"}], "0", "e"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711741573870079*^9, 3.7117415894695473`*^9}, 
   3.71174211866847*^9, 3.711742256245677*^9, 3.711798061391884*^9, {
   3.7118006487159777`*^9, 
   3.711800670860663*^9}},ExpressionUUID->"693bbe24-3f4d-48b3-9008-\
95056d7d777c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "output", " ", "state", " ", "after", " ", "phase", " ", "rotation", " ", 
    "and", " ", "then", " ", "beamsplitter"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.711451149393105*^9, 
  3.711451183311871*^9}},ExpressionUUID->"d8ed0206-1da6-4e0e-b0be-\
12c5fcb4e1ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"out1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Bs", ".", "phase1", ".", "InputV", ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Bs", ".", "phase1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "local", " ", "phase", " ", "rotations", " ", "on", " ", "output"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7114503491614943`*^9, 3.711450451605186*^9}, {
  3.7114506239449883`*^9, 3.7114506431420507`*^9}, {3.711450781689611*^9, 
  3.711450807987156*^9}, {3.7114511612005568`*^9, 
  3.711451168736374*^9}},ExpressionUUID->"07860854-bf80-49a7-9da7-\
c0ff69864af2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phase2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.7114502720949*^9, {3.71145046734261*^9, 3.711450483484881*^9}, {
   3.711481505923216*^9, 3.711481508129478*^9}, {3.711741608994472*^9, 
   3.7117416333544064`*^9}, {3.711741678806424*^9, 3.711741689525539*^9}, {
   3.711741787771768*^9, 3.711741789881652*^9}, {3.7118006648684273`*^9, 
   3.711800667095294*^9}},ExpressionUUID->"a220a036-064d-405a-a221-\
3afb161bd83f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "output", " ", "state", " ", "after", " ", "beamsplitter", " ", "and", " ",
     "then", " ", "product", " ", "of", " ", "phase", " ", "rotations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"out2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"phase2", ".", "Bs", ".", "InputV", ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"phase2", ".", "Bs"}], "]"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7114504909346237`*^9, 3.711450496835319*^9}, {
  3.711450658854517*^9, 3.7114506913867617`*^9}, {3.71145077793964*^9, 
  3.711450809753501*^9}, {3.7114511864001493`*^9, 
  3.7114511995518103`*^9}},ExpressionUUID->"b8a4ef8d-fab0-4f4e-b03f-\
ada671ca0e72"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"they", " ", "give", " ", "the", " ", "same", " ", "answer"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.711451200855095*^9, 
  3.711451207423129*^9}},ExpressionUUID->"cea92ede-41df-4140-b9d7-\
c4fdcc723d0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"out1", "-", "out2"}], "]"}]], "Input",
 CellChangeTimes->{{3.711450790524564*^9, 3.711450792032667*^9}, {
  3.711450833793694*^9, 3.711450836032794*^9}, {3.7114814789361773`*^9, 
  3.711481480448215*^9}},ExpressionUUID->"4a405213-80dd-4a86-a524-\
ad87036c5031"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.711481443645979*^9, 3.7117416633692007`*^9, 3.711741717829356*^9, 
   3.7117418228838654`*^9, 3.711742126044963*^9, 3.711742263733829*^9, 
   3.711798068913529*^9, {3.71180065653272*^9, 
   3.7118006783774233`*^9}},ExpressionUUID->"39604b67-c470-4893-9885-\
62588dd29593"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"outUsual", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Bs", ".", "InputV", ".", 
     RowBox[{"Transpose", "[", "Bs", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"outUsual", "//", "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7117736029721937`*^9, 
  3.711773623278833*^9}},ExpressionUUID->"510af507-755c-47ac-9c67-\
61389357b919"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"e", "+", 
       RowBox[{"a", " ", "\[Eta]"}], "-", 
       RowBox[{"e", " ", "\[Eta]"}]}], 
      RowBox[{"b", " ", "\[Eta]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "e"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{"f", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", "\[Eta]"}], 
      RowBox[{"e", "+", 
       RowBox[{"d", " ", "\[Eta]"}], "-", 
       RowBox[{"e", " ", "\[Eta]"}]}], 
      RowBox[{
       RowBox[{"-", "c"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "e"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", "f"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "e"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{"a", "-", 
       RowBox[{"a", " ", "\[Eta]"}], "+", 
       RowBox[{"e", " ", "\[Eta]"}]}], 
      RowBox[{"b", "-", 
       RowBox[{"b", " ", "\[Eta]"}]}], 
      RowBox[{"f", " ", 
       SqrtBox["\[Eta]"]}], "0"},
     {
      RowBox[{
       RowBox[{"-", "c"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "e"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{"c", "-", 
       RowBox[{"c", " ", "\[Eta]"}]}], 
      RowBox[{"d", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"e", " ", "\[Eta]"}]}], "0", 
      RowBox[{
       RowBox[{"-", "f"}], " ", 
       SqrtBox["\[Eta]"]}]},
     {
      RowBox[{"f", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0", 
      RowBox[{"f", " ", 
       SqrtBox["\[Eta]"]}], "0", "e", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "f"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "f"}], " ", 
       SqrtBox["\[Eta]"]}], "0", "e"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7117736242396*^9, 3.711798069000299*^9, {3.711800656606658*^9, 
   3.711800678449313*^9}},ExpressionUUID->"4d82a980-6d53-40a3-a776-\
cad321b6deea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"phase", " ", "insensitive", " ", "state"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TMGS", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "c", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "a", ",", "0", ",", 
         RowBox[{"-", "c"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "c"}], ",", "0", ",", "b"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TMGS", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.71148113319316*^9, 3.7114811809373827`*^9}, {
   3.711481212136693*^9, 3.7114812261302567`*^9}, {3.711481353214439*^9, 
   3.711481405335787*^9}, 3.71174225262014*^9, {3.711799014126863*^9, 
   3.7117990179982653`*^9}},ExpressionUUID->"477ac9cd-4b51-41fe-9a27-\
d85667a7d58b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "0", "c", "0"},
     {"0", "a", "0", 
      RowBox[{"-", "c"}]},
     {"c", "0", "b", "0"},
     {"0", 
      RowBox[{"-", "c"}], "0", "b"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.711799018467311*^9, {3.711800656693714*^9, 
   3.711800678516492*^9}},ExpressionUUID->"1d046817-8f9b-4390-9f52-\
c0378dfdad8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"phase3", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"phase3", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.7114815286585608`*^9, 3.711481536749257*^9}, {
  3.711798041637083*^9, 3.7117980568607264`*^9}, {3.711799004354155*^9, 
  3.7117990072224703`*^9}},ExpressionUUID->"247f2809-5646-4266-b8bd-\
e436192fca62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "\[Phi]", "]"}], 
      RowBox[{"Sin", "[", "\[Phi]", "]"}], "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]},
     {"0", "0", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}], 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711798047186296*^9, 3.711798069083632*^9}, 
   3.7117990084255877`*^9, {3.7118006567751513`*^9, 
   3.711800678599259*^9}},ExpressionUUID->"a0ddc165-162f-4326-ab9c-\
7b45fc69b973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"phase3", ".", "TMGS", ".", 
    RowBox[{"Transpose", "[", "phase3", "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.711481414651128*^9, 3.7114814916785994`*^9}, {
  3.711481539477009*^9, 
  3.7114815411490507`*^9}},ExpressionUUID->"7f1697ba-82dd-44f4-b63d-\
e252450214ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "0", "c", "0"},
     {"0", "a", "0", 
      RowBox[{"-", "c"}]},
     {"c", "0", "b", "0"},
     {"0", 
      RowBox[{"-", "c"}], "0", "b"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7114814250265083`*^9, 3.711481473179543*^9}, 
   3.711481543887333*^9, 3.711742126240546*^9, 3.7117422638987913`*^9, 
   3.7117980691692257`*^9, 3.711799010391595*^9, {3.711800656862041*^9, 
   3.711800678679947*^9}},ExpressionUUID->"d4a50876-dac4-471c-9150-\
38d6342e7498"]
}, Open  ]]
},
WindowSize->{1373, 755},
WindowMargins->{{Automatic, 17}, {Automatic, 44}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2394, 60, 138, "Input", "ExpressionUUID" -> \
"e8bd5e8b-841c-4811-afce-c7453baad423"],
Cell[CellGroupData[{
Cell[2977, 84, 1901, 47, 96, "Input", "ExpressionUUID" -> \
"c94d0f6e-d8bc-41af-aa83-359938fab475"],
Cell[4881, 133, 1279, 39, 159, "Output", "ExpressionUUID" -> \
"4d13a483-7d5d-445b-804e-71bc4102fa00"]
}, Open  ]],
Cell[6175, 175, 1144, 29, 32, "Input", "ExpressionUUID" -> \
"05c9c100-e5fa-48ea-9a18-1d9eac74949b"],
Cell[CellGroupData[{
Cell[7344, 208, 188, 3, 32, "Input", "ExpressionUUID" -> \
"35ee40ca-ab5a-43e1-a203-1ea99f36dee6"],
Cell[7535, 213, 1067, 28, 121, "Output", "ExpressionUUID" -> \
"693bbe24-3f4d-48b3-9008-95056d7d777c"]
}, Open  ]],
Cell[8617, 244, 346, 8, 54, "Input", "ExpressionUUID" -> \
"d8ed0206-1da6-4e0e-b0be-12c5fcb4e1ea"],
Cell[8966, 254, 670, 17, 54, "Input", "ExpressionUUID" -> \
"07860854-bf80-49a7-9da7-c0ff69864af2"],
Cell[9639, 273, 1707, 43, 54, "Input", "ExpressionUUID" -> \
"a220a036-064d-405a-a221-3afb161bd83f"],
Cell[11349, 318, 751, 17, 54, "Input", "ExpressionUUID" -> \
"b8a4ef8d-fab0-4f4e-b03f-ada671ca0e72"],
Cell[12103, 337, 287, 7, 54, "Input", "ExpressionUUID" -> \
"cea92ede-41df-4140-b9d7-c4fdcc723d0b"],
Cell[CellGroupData[{
Cell[12415, 348, 317, 6, 32, "Input", "ExpressionUUID" -> \
"4a405213-80dd-4a86-a524-ad87036c5031"],
Cell[12735, 356, 967, 26, 32, "Output", "ExpressionUUID" -> \
"39604b67-c470-4893-9885-62588dd29593"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13739, 387, 418, 10, 75, "Input", "ExpressionUUID" -> \
"510af507-755c-47ac-9c67-61389357b919"],
Cell[14160, 399, 4209, 147, 181, "Output", "ExpressionUUID" -> \
"4d82a980-6d53-40a3-a776-cad321b6deea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18406, 551, 1052, 26, 117, "Input", "ExpressionUUID" -> \
"477ac9cd-4b51-41fe-9a27-d85667a7d58b"],
Cell[19461, 579, 855, 25, 83, "Output", "ExpressionUUID" -> \
"1d046817-8f9b-4390-9f52-c0378dfdad8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20353, 609, 1217, 32, 75, "Input", "ExpressionUUID" -> \
"247f2809-5646-4266-b8bd-e436192fca62"],
Cell[21573, 643, 1220, 33, 85, "Output", "ExpressionUUID" -> \
"a0ddc165-162f-4326-ab9c-7b45fc69b973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22830, 681, 365, 9, 32, "Input", "ExpressionUUID" -> \
"7f1697ba-82dd-44f4-b63d-e252450214ba"],
Cell[23198, 692, 1000, 26, 83, "Output", "ExpressionUUID" -> \
"d4a50876-dac4-471c-9150-38d6342e7498"]
}, Open  ]]
}
]
*)



==> anc/plots-for-lower-bound-private-capacity-thermal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118255,       2597]
NotebookOptionsPosition[    116396,       2548]
NotebookOutlinePosition[    116752,       2564]
CellTagsIndexPosition[    116709,       2561]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "\nhere np is same as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["N", "S"], "2"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "db700f7a-ab81-4328-ace5-39068868a782"],
 "in the paper!  here ns is same as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["N", "S"], "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5d36335d-237a-43d3-a682-2f747fa54c96"],
 " in the paper! here TotalN is same as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "S"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dcc5b051-7178-4179-a9ba-0fcb2c921e9b"],
 "in the paper. "
}], "Text",
 CellChangeTimes->{{3.6590741432285824`*^9, 3.659074172935627*^9}, {
   3.6590743275188684`*^9, 3.6590743470248995`*^9}, {3.7093453322798204`*^9, 
   3.7093454357757397`*^9}, 3.7121726816121397`*^9, {3.71217478711486*^9, 
   3.7121748748136883`*^9}, {3.7121750112875147`*^9, 3.712175034509183*^9}, {
   3.712175530627974*^9, 
   3.712175564590928*^9}},ExpressionUUID->"383fe5eb-3a31-4693-baea-\
a5bd08670bd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", "1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x", "+", "1"}]}], "]"}]}], "-", 
     RowBox[{"x", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "g", " ", "function", " ", "to", " ", "calulate", " ", "the", " ", 
    "entropy"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]in", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_"}], "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"ns", "+", "np"}], ")"}]}], "+", "1"}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "1"}], 
        RowBox[{"2", "*", 
         SqrtBox[
          RowBox[{"nb", "*", 
           RowBox[{"(", 
            RowBox[{"nb", "+", "1"}], ")"}]}]]}]},
       {"0", 
        RowBox[{"2", "*", 
         SqrtBox[
          RowBox[{"nb", "*", 
           RowBox[{"(", 
            RowBox[{"nb", "+", "1"}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "1"}]}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "submatrix", " ", "corresponding", " ", "to", " ", "the", " ", 
     "position"}], "-", 
    RowBox[{
    "quadrature", " ", "operators", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "input", " ", "to", " ", "the", " ", 
     "channel", " ", "and", " ", "input", " ", "to", " ", "the", " ", 
     "environment", " ", "mode"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sbs", "[", "\[Eta]_", "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["\[Eta]"], 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
       {
        SqrtBox[
         RowBox[{"1", "-", "\[Eta]"}]], 
        SqrtBox["\[Eta]"], "0"},
       {"0", "0", "1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Beamsplitter", " ", "transformation", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]outABE", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"sbs", "[", "\[Eta]", "]"}], "]"}], ".", 
      RowBox[{"\[Gamma]in", "[", 
       RowBox[{"ns", ",", "np", ",", "nb"}], "]"}], ".", 
      RowBox[{"sbs", "[", "\[Eta]", "]"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "state", " ", "after", " ", "the", " ", "beamsplitter", " ", 
    "transformation"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]outABE", "[", 
    RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "//", 
   "MatrixForm"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]E", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"np", "+", "ns"}], ")"}]}], "+", 
             RowBox[{"\[Eta]", "*", "nb"}]}], ")"}]}], "+", "1"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}]},
        {
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nb"}]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"submatrix", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]outABE", "[", 
         RowBox[{"2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Gamma]outABE", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]outABE", "[", 
         RowBox[{"3", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Gamma]outABE", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "}"}]}], "}"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]Efull", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"np", "+", "ns"}], ")"}]}], "+", 
             RowBox[{"\[Eta]", "*", "nb"}]}], ")"}]}], "+", "1"}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}], "0", "0"},
        {
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nb"}]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"np", "+", "ns"}], ")"}]}], "+", 
             RowBox[{"\[Eta]", "*", "nb"}]}], ")"}]}], "+", "1"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}]},
        {"0", "0", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox[
           RowBox[{"nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
          SqrtBox["\[Eta]"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "nb"}]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"full", " ", "covariance", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "=", 
    RowBox[{"(", GridBox[{
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"}
      }], ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"symplectic", " ", "eigenvalues"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "rho_E", " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]EplusSQ", "[", 
    RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]E", "[", 
         RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]E", "[", 
         RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]E", "[", 
          RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]E", "[", 
           RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"\[Gamma]E", "[", 
           RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "*", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]E", "[", 
               RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], 
              "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Gamma]E", "[", 
               RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], 
              "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "2"}], 
          "-", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Gamma]E", "[", 
              RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]EminusSQ", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]E", "[", 
          RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]E", "[", 
          RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]E", "[", 
           RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Gamma]E", "[", 
            RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"\[Gamma]E", "[", 
            RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "*", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]E", "[", 
                RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], 
               "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"\[Gamma]E", "[", 
                RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], 
               "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "2"}], 
           "-", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]E", "[", 
               RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], 
              "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}]}], 
          ")"}]}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"H", 
    RowBox[{"(", "E", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hE", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"g", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"\[Lambda]EplusSQ", "[", 
          RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}]], "-", 
        "1"}], "2"], "]"}], "+", 
     RowBox[{"g", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"\[Lambda]EminusSQ", "[", 
          RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}]], "-", 
        "1"}], "2"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"H", 
    RowBox[{"(", 
     RowBox[{"E", "|", "X"}], ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hEX", "[", 
     RowBox[{"np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"g", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"\[Lambda]EplusSQ", "[", 
          RowBox[{"0", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}]], "-", 
        "1"}], "2"], "]"}], "+", 
     RowBox[{"g", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"\[Lambda]EminusSQ", "[", 
          RowBox[{"0", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}]], "-", 
        "1"}], "2"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "rho_B", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]B", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Extract", "[", 
     RowBox[{
      RowBox[{"\[Gamma]outABE", "[", 
       RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"H", 
    RowBox[{"(", "B", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hB", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"g", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Lambda]B", "[", 
        RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", 
       "1"}], "2"], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"H", 
    RowBox[{"(", 
     RowBox[{"B", "|", "X"}], ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hBX", "[", 
     RowBox[{"np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"g", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Lambda]B", "[", 
        RowBox[{"0", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", "1"}],
       "2"], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"private", " ", "key", " ", "rate"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prate", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"hB", "[", 
      RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", 
     RowBox[{"hBX", "[", 
      RowBox[{"np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"hE", "[", 
        RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", 
       RowBox[{"hEX", "[", 
        RowBox[{"np", ",", "nb", ",", "\[Eta]"}], "]"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"p", " ", "rate"}], ",", " ", 
    RowBox[{"noisy", " ", "processing", " ", "optimization"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prateOptFull", "[", 
    RowBox[{"ns_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"prate", "[", 
        RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], ",", 
       RowBox[{"np", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"np", ",", "0.01"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prateOpt", "[", 
    RowBox[{"ns_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"prate", "[", 
         RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], ",", 
        RowBox[{"np", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"np", ",", "0.01"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"npOpt", "[", 
     RowBox[{"ns_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"np", "/.", 
     RowBox[{"Last", "[", 
      RowBox[{"FindMaximum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"prate", "[", 
           RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], ",", 
          RowBox[{"np", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"np", ",", "0.01"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.659074137169573*^9, {3.6590741965066633`*^9, 3.6590745076771455`*^9}, {
   3.659074542857199*^9, 3.659074588319268*^9}, {3.659074620527317*^9, 
   3.659074620947318*^9}, {3.6590746990424385`*^9, 3.6590747008464413`*^9}, {
   3.65907484438066*^9, 3.6590749695668554`*^9}, {3.659088535726323*^9, 
   3.659088539182521*^9}, {3.6590886848878546`*^9, 3.659088781590386*^9}, {
   3.659089262807702*^9, 3.6590894629830093`*^9}, {3.7093352675571513`*^9, 
   3.709335281835968*^9}, {3.7093353122427073`*^9, 3.7093353217402506`*^9}, {
   3.70934185042667*^9, 3.709341953769581*^9}, {3.70934201441805*^9, 
   3.709342153153985*^9}, {3.7093429748389826`*^9, 3.709343002441561*^9}, {
   3.7093433798181458`*^9, 3.7093435908972187`*^9}, {3.7093436772101555`*^9, 
   3.709343744297993*^9}, {3.709343787584469*^9, 3.709343842865631*^9}, {
   3.7093439175869045`*^9, 3.7093439436743965`*^9}, {3.709344007421043*^9, 
   3.709344028923273*^9}, {3.709344460232942*^9, 3.7093444687744308`*^9}, 
   3.7093445784097013`*^9, {3.709344745091235*^9, 3.709344793972031*^9}, 
   3.7093448621359296`*^9, {3.709345592121682*^9, 3.7093456330890255`*^9}, {
   3.7093458625711513`*^9, 3.709345863578209*^9}, {3.7094822870607367`*^9, 
   3.709482291540797*^9}, {3.7094828924790277`*^9, 3.7094829214424057`*^9}, 
   3.709906289174385*^9, {3.71104963200451*^9, 3.7110496601666737`*^9}, {
   3.711049714111274*^9, 3.7110497233012123`*^9}, {3.712172692795188*^9, 
   3.71217271797621*^9}, {3.7121727492245626`*^9, 3.712172802679126*^9}, {
   3.712174391901246*^9, 3.712174451582941*^9}, 3.7121744834797697`*^9, {
   3.712174536458807*^9, 3.7121746258655853`*^9}, {3.712174718778369*^9, 
   3.712174728600314*^9}},ExpressionUUID->"0b806c5c-7764-4e5d-862c-\
ed227a9a7da0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "np", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "ns", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"nb", "-", "np", "-", "ns"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}]},
     {
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"nb", "-", "np", "-", "ns"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "np", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "-", 
       RowBox[{"2", " ", "ns", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
       SqrtBox["\[Eta]"]}]},
     {
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nb"}], ")"}]}]], " ", 
       SqrtBox["\[Eta]"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7121750912916927`*^9, 
  3.7121760974169407`*^9},ExpressionUUID->"cd753478-8001-46be-bd9c-\
af07b5b3e57a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.709481195457209*^9, {3.709481248545513*^9, 3.7094812619449987`*^9}, 
   3.709481329609556*^9},ExpressionUUID->"740bc5d1-0327-497a-b201-\
cfe852dcd879"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"0260882c-1e7c-4760-9ba2-b5545b467656"],

Cell["Final Version:", "Text",
 CellChangeTimes->{{3.709481510820952*^9, 3.7094815745560513`*^9}, {
   3.709481897484221*^9, 3.709481899767867*^9}, {3.709481972039465*^9, 
   3.709481999617185*^9}, {3.7094820367860603`*^9, 3.7094820372077847`*^9}, 
   3.709482152050907*^9, {3.7099020548024406`*^9, 
   3.709902058543562*^9}},ExpressionUUID->"02ed9f88-cd84-412d-b629-\
983e2acac375"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"prateOptFullOther", "[", 
    RowBox[{"totalN_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"prate", "[", 
        RowBox[{
         RowBox[{"totalN", "-", "np"}], ",", "np", ",", "nb", ",", "\[Eta]"}],
         "]"}], ",", 
       RowBox[{"totalN", "\[GreaterEqual]", "np", "\[GreaterEqual]", "0"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"np", ",", "0.1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prateOptOther", "[", 
    RowBox[{"totalN_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"FindMaximum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"prate", "[", 
         RowBox[{
          RowBox[{"totalN", "-", "np"}], ",", "np", ",", "nb", ",", 
          "\[Eta]"}], "]"}], ",", 
        RowBox[{"totalN", "\[GreaterEqual]", "np", "\[GreaterEqual]", "0"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"np", ",", "0.1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prateCoherent", "[", 
     RowBox[{"ns_", ",", "np_", ",", "nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hB", "[", 
        RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}], "-", 
       RowBox[{"hE", "[", 
        RowBox[{"ns", ",", "np", ",", "nb", ",", "\[Eta]"}], "]"}]}], ",", 
      "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Comparison", " ", "with", " ", "the", " ", "coherent", " ", "information",
     " ", "lower", " ", "bound"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7099020682947807`*^9, 3.709902072643428*^9}, 
   3.7099044023594103`*^9},ExpressionUUID->"bca1f38f-77c6-4bc8-ad22-\
f859564707ad"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Figure", " ", "5", 
    RowBox[{"(", "a", ")"}], "in", " ", "the", " ", "paper"}], ".."}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.712176182340241*^9, 3.712176208445737*^9}, {
  3.712529587331625*^9, 
  3.7125295875702887`*^9}},ExpressionUUID->"b9d33abc-fbe3-4495-8270-\
f527bc36b431"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nThermal", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totalNumPh", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"nThermal_", ",", "totalNumPh_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"prateOptOther", "[", 
        RowBox[{"totalNumPh", ",", "nThermal", ",", "\[Eta]"}], "]"}], ",", 
       RowBox[{"prateCoherent", "[", 
        RowBox[{"totalNumPh", ",", "0", ",", "nThermal", ",", "\[Eta]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0.7", ",", "0.95"}], "}"}], 
     StyleBox[",",
      FontSize->16,
      FontWeight->"Plain"], 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->16,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*SubscriptBox[
StyleBox[\"P\",
FontSize->12,
FontWeight->\"Plain\"], \"L\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"I\", \"c\"],
FontSize->12,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{
          StyleBox["\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["=",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["nThermal",
           FontSize->12]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{
          StyleBox["\"\<\!\(\*SubscriptBox[\(N\), \(S\)]\)\>\"",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["=",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["totalNumPh",
           FontSize->12]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"nThermal", ",", "totalNumPh"}], "]"}]}], "Input",
 CellChangeTimes->{{3.709902000693059*^9, 3.709902016458444*^9}, {
   3.709902087007655*^9, 3.709902115110654*^9}, {3.709902188175054*^9, 
   3.709902188837246*^9}, 3.7099022375122232`*^9, {3.709902492569191*^9, 
   3.7099024928791533`*^9}, 3.709902560025185*^9, {3.709903224127549*^9, 
   3.709903257409781*^9}, {3.709903320342271*^9, 3.7099033366382933`*^9}, {
   3.7099033977570543`*^9, 3.70990342589921*^9}, {3.709903548150985*^9, 
   3.709903588803213*^9}, {3.709903631026046*^9, 3.709903632345952*^9}, {
   3.709903679826455*^9, 3.709903699255513*^9}, {3.709904048236567*^9, 
   3.709904152973769*^9}, {3.709904185007821*^9, 3.709904198531376*^9}, {
   3.709904263718292*^9, 3.709904269063467*^9}, {3.709904311748645*^9, 
   3.70990431797969*^9}, {3.7099044055672703`*^9, 3.709904407053508*^9}, {
   3.709904885825261*^9, 3.709904893677916*^9}, {3.7099053928633747`*^9, 
   3.709905440166203*^9}, {3.709905966553792*^9, 3.709906010669746*^9}, {
   3.709906064751843*^9, 3.7099060787202044`*^9}, {3.710038192848776*^9, 
   3.7100382127442904`*^9}, {3.7100383269733667`*^9, 
   3.7100384213995323`*^9}, {3.710038589453989*^9, 3.71003859154025*^9}, {
   3.710038753061199*^9, 3.710038815339374*^9}, {3.710038897824033*^9, 
   3.7100389098541727`*^9}, {3.7100389534736147`*^9, 
   3.7100389603662987`*^9}, {3.7100390181530247`*^9, 3.710039036333766*^9}, {
   3.710039068043309*^9, 3.71003907109017*^9}, {3.712175804294433*^9, 
   3.712175816385586*^9}, {3.712175906677058*^9, 
   3.712175907693149*^9}},ExpressionUUID->"9efd72b0-dba1-4db3-ab19-\
717d1f4cbaff"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl13c8Vl0cAHCioqyQZCe7QiUp5VhpIdkZITMjW/exlYwWskL2KJQk0uAQ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            "]]}}},
        Annotation[#, "Charting`Private`Tag$6749#1"]& ], 
       TagBox[{{
          {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
           1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQ3TBPOTMt7Zk9AxRYPE80ZU9H8D/oL2BcgcRPOCgz
62UGgm//RPR0TjaC/0+TQ7e4AMGv3vrmQ30Vgl92ZmvFzD4E/9RrFU29XUjm
591ovv8IwX97Y23rEa7ncP51kwQNbjMEn+VLWGleHILft0Qr2bgLweezVfih
vRXBv2gRZe54F8H/qFoovoPjBZwfUnZmobchgr92nedloUgEP+XG4qXWLQh+
bKqTUuMaBH/L4732GjcQfEavaBZm5pdw/gRh2+JfWgh+7bnfTcFhCP6aN/9s
TtYh+JZ/7k1fsArB3/P5wczVVxF8dd5JFj7XEPxJas7X3yDxMyKXiujdQPBF
9mf2b7iF4Od2fWrZeh/Bl1NkKdj/EsEPDmlW83iF4AMAfsWQoA==
            "]], LineBox[CompressedData["
1:eJwVzn0w2wccx/HM01WZ1rMpI+OQbvpwaqvHz6wu69RjSvWKUZXIeWhoqWSW
nZbW00xKcWXDdZjaTT2etO7cKDXUmoauU3SkKL8kP/nVdqhhv/3xve+97n3f
uy8zXsDhajEYDNDz/z4xXJJXqVwBw559eMDZG+71okKFirZU2u2gF4H6+wdd
ctW0mzXRS6NRyFJ9yx0kaQdfoTZaEqDQ9dXhrtKW/ZVha8RHsN3qHV0N7Y/8
bXLTk+HICZtjU7QDyncLbNIh6zGPGlmjbS2uqlvMwtVgZ/bENu3UW2tepYXo
mI5KvrqzghzS/BmVXQQFXyI5vEv3WAuHXn4x/HM3XxQzCOSkthgXfFYCPemY
wF+bAONm5uj1bAmKmGm3u/fQXSPe+/LoLZT9LVVVmdK9fctK3ViDhuqA8mgW
3Qv3z1IRjdAP6CjS4hBI0zdh/TLSDu68F2tGRKA+6Un8F8tSvJ90h2/ZSEB6
sMy6jvsrrM8EcQTjBELdLClLl0Fcdns247JJ4OyDkdZizm8Y2PjGyMJRCekc
/vW59hjhzFTCLlCJgnfqVOJPZTjhdTyxOEsJ2Qbrx2ChHJnSz78zrVfCMPJN
/8WqSfxgK4p+MqxEsyPbrF/6Bxwy8sdUb+h7z4s+7ZZTULq+WHA6oAI/LSRo
T8w0jKf06wbYKvhLTlnULsxC9FqsnS1QQWKw1BnEmsPzWdN9iVUqzJV4ysfj
51E+dKO3a0AFQ0rH+L1+BW7u9zWxU6rw5ebbPLbJAtSBcn2lhRpmmUvq2uJF
IL2gmfBTw4nSazAzeI3JjWuUXhLtbgOfk+JlPEo/N51XoYYspS8oxZbAVtAV
gV2fGm0TbyeJNiWcTLpa1ItqlBWEVQ6cUqN1+PcbtsYkrL7e2T1mswrRnOu7
SR4kHlaPraenadA2nr9j60lCWM30y87QYPnB/OpT2ixD3bPXhRqcqaiQe3iT
IITq1ZocDY4FbFfpg0SrVaNcLtGA7Hz8wV1/En7sn3sS2zWIz08+vhxCghf+
9N6RNQ1uZwyxvg8lMertmhi+roHsvN2B0DASoU2XN4RbGsB7YruHQ6LrVVzL
oDYFG8rzYX4ECYXjx5E8MwrPz+0Ndo4i4WvfeXTCnYLRyQRM02Z6se/reFJg
u/cdKY0mUWEvYH7iS6Fr3yXT9RgSXJ5HRS2bQtng1J+P4kicVg1ZCCMpjLS7
jX51nsTqivW9tigKjLqS3kPxJJoSxB8SsRQEIr/aygskJG2u8lg+hSZeTWlA
AgktRcx2TQqFl6f/ydmh7cyJM5pKo2DuF3Kpg0uC4fiTrmUmhcBDdy/wePQ/
Mw2vIkQU/gNlDPen
            "]]}}},
        Annotation[#, 
         "Charting`Private`Tag$6749#2"]& ], {}}, {{}, {}, {}, {}}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*SubscriptBox[\\n \
StyleBox[\\\"P\\\",\\nFontSize->12,\\nFontWeight->\\\"Plain\\\"], \
\\\"L\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"I\\\", \
\\\"c\\\"],\\nFontSize->12,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.6, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->16,\\nFontWeight->\\\
\"Plain\\\"]\\)\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0.7, 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "1"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(S\\)]\\)\"", "=", 
            "1"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0.7, 0.95}, {-4.1147392382256953`*^-7, 1.092122925981845}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl13c8Vl0cAHCioqyQZCe7QiUp5VhpIdkZITMjW/exlYwWskL2KJQk0uAQ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           "]]}, "Charting`Private`Tag$6749#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBmIQ3TBPOTMt7Zk9AxRYPE80ZU9H8D/oL2BcgcRPOCgz
62UGgm//RPR0TjaC/0+TQ7e4AMGv3vrmQ30Vgl92ZmvFzD4E/9RrFU29XUjm
591ovv8IwX97Y23rEa7ncP51kwQNbjMEn+VLWGleHILft0Qr2bgLweezVfih
vRXBv2gRZe54F8H/qFoovoPjBZwfUnZmobchgr92nedloUgEP+XG4qXWLQh+
bKqTUuMaBH/L4732GjcQfEavaBZm5pdw/gRh2+JfWgh+7bnfTcFhCP6aN/9s
TtYh+JZ/7k1fsArB3/P5wczVVxF8dd5JFj7XEPxJas7X3yDxMyKXiujdQPBF
9mf2b7iF4Od2fWrZeh/Bl1NkKdj/EsEPDmlW83iF4AMAfsWQoA==
           "]], 
          Line[CompressedData["
1:eJwVzn0w2wccx/HM01WZ1rMpI+OQbvpwaqvHz6wu69RjSvWKUZXIeWhoqWSW
nZbW00xKcWXDdZjaTT2etO7cKDXUmoauU3SkKL8kP/nVdqhhv/3xve+97n3f
uy8zXsDhajEYDNDz/z4xXJJXqVwBw559eMDZG+71okKFirZU2u2gF4H6+wdd
ctW0mzXRS6NRyFJ9yx0kaQdfoTZaEqDQ9dXhrtKW/ZVha8RHsN3qHV0N7Y/8
bXLTk+HICZtjU7QDyncLbNIh6zGPGlmjbS2uqlvMwtVgZ/bENu3UW2tepYXo
mI5KvrqzghzS/BmVXQQFXyI5vEv3WAuHXn4x/HM3XxQzCOSkthgXfFYCPemY
wF+bAONm5uj1bAmKmGm3u/fQXSPe+/LoLZT9LVVVmdK9fctK3ViDhuqA8mgW
3Qv3z1IRjdAP6CjS4hBI0zdh/TLSDu68F2tGRKA+6Un8F8tSvJ90h2/ZSEB6
sMy6jvsrrM8EcQTjBELdLClLl0Fcdns247JJ4OyDkdZizm8Y2PjGyMJRCekc
/vW59hjhzFTCLlCJgnfqVOJPZTjhdTyxOEsJ2Qbrx2ChHJnSz78zrVfCMPJN
/8WqSfxgK4p+MqxEsyPbrF/6Bxwy8sdUb+h7z4s+7ZZTULq+WHA6oAI/LSRo
T8w0jKf06wbYKvhLTlnULsxC9FqsnS1QQWKw1BnEmsPzWdN9iVUqzJV4ysfj
51E+dKO3a0AFQ0rH+L1+BW7u9zWxU6rw5ebbPLbJAtSBcn2lhRpmmUvq2uJF
IL2gmfBTw4nSazAzeI3JjWuUXhLtbgOfk+JlPEo/N51XoYYspS8oxZbAVtAV
gV2fGm0TbyeJNiWcTLpa1ItqlBWEVQ6cUqN1+PcbtsYkrL7e2T1mswrRnOu7
SR4kHlaPraenadA2nr9j60lCWM30y87QYPnB/OpT2ixD3bPXhRqcqaiQe3iT
IITq1ZocDY4FbFfpg0SrVaNcLtGA7Hz8wV1/En7sn3sS2zWIz08+vhxCghf+
9N6RNQ1uZwyxvg8lMertmhi+roHsvN2B0DASoU2XN4RbGsB7YruHQ6LrVVzL
oDYFG8rzYX4ECYXjx5E8MwrPz+0Ndo4i4WvfeXTCnYLRyQRM02Z6se/reFJg
u/cdKY0mUWEvYH7iS6Fr3yXT9RgSXJ5HRS2bQtng1J+P4kicVg1ZCCMpjLS7
jX51nsTqivW9tigKjLqS3kPxJJoSxB8SsRQEIr/aygskJG2u8lg+hSZeTWlA
AgktRcx2TQqFl6f/ydmh7cyJM5pKo2DuF3Kpg0uC4fiTrmUmhcBDdy/wePQ/
Mw2vIkQU/gNlDPen
           "]]}, 
         "Charting`Private`Tag$6749#2"], {}}, {{}, {}, {}, {}}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0.7, 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->16,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0.7, 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 1], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(S\)]\)" = 1]}, 
      PlotRange -> {{0.7, 0.95}, {-4.1147392382256953`*^-7, 
       1.092122925981845}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*SubscriptBox[\n StyleBox[\"P\",\nFontSize->12,\n\
FontWeight->\"Plain\"], \"L\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"I\", \"c\"],\nFontSize->12,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.6, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.710038838280855*^9, 3.710038932963458*^9, 
  3.710038984838759*^9, 3.710039058816062*^9, 3.710039100442511*^9, 
  3.712175988281988*^9},ExpressionUUID->"a03f1476-0fe0-4ba5-b36d-\
703f01dc4954"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"figure", " ", "5", 
   RowBox[{"(", "b", ")"}], " ", "in", " ", "the", " ", "paper"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.712176213696681*^9, 3.712176224269711*^9}, {
  3.7125295820471277`*^9, 
  3.712529583362468*^9}},ExpressionUUID->"fbeaccfc-d41a-472b-9cb6-\
4412e21fcda9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nThermal", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totalNumPh", "=", 
   SuperscriptBox["10", "6"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"nThermal_", ",", "totalNumPh_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"prateOptOther", "[", 
        RowBox[{"totalNumPh", ",", "nThermal", ",", "\[Eta]"}], "]"}], ",", 
       RowBox[{"prateCoherent", "[", 
        RowBox[{"totalNumPh", ",", "0", ",", "nThermal", ",", "\[Eta]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0.7", ",", "0.95"}], "}"}], 
     StyleBox[",",
      FontSize->16,
      FontWeight->"Plain"], 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->16,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*SubscriptBox[
StyleBox[\"P\",
FontSize->12,
FontWeight->\"Plain\"], \"L\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"I\", \"c\"],
FontSize->12,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{
          StyleBox["\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)\>\"",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["=",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["nThermal",
           FontSize->12]}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{
          StyleBox["\"\<\!\(\*SubscriptBox[\(N\), \(S\)]\)\>\"",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["=",
           FontSize->16,
           FontWeight->"Plain"], 
          StyleBox["totalNumPh",
           FontSize->12]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"nThermal", ",", "totalNumPh"}], "]"}]}], "Input",
 CellChangeTimes->{{3.709902000693059*^9, 3.709902016458444*^9}, {
   3.709902087007655*^9, 3.709902115110654*^9}, {3.709902188175054*^9, 
   3.709902188837246*^9}, 3.7099022375122232`*^9, {3.709902492569191*^9, 
   3.7099024928791533`*^9}, 3.709902560025185*^9, {3.709903224127549*^9, 
   3.709903257409781*^9}, {3.709903320342271*^9, 3.7099033366382933`*^9}, {
   3.7099033977570543`*^9, 3.70990342589921*^9}, {3.709903548150985*^9, 
   3.709903588803213*^9}, {3.709903631026046*^9, 3.709903632345952*^9}, {
   3.709903679826455*^9, 3.709903699255513*^9}, {3.709904048236567*^9, 
   3.709904152973769*^9}, {3.709904185007821*^9, 3.709904198531376*^9}, {
   3.709904263718292*^9, 3.709904269063467*^9}, {3.709904311748645*^9, 
   3.70990431797969*^9}, {3.709904419596218*^9, 3.709904444826386*^9}, {
   3.709904500634939*^9, 3.709904503673979*^9}, 3.7099048415406857`*^9, {
   3.709904959031131*^9, 3.7099049726032343`*^9}, 3.70990610493307*^9, {
   3.7099061681772203`*^9, 3.709906176508045*^9}, {3.710039075203267*^9, 
   3.7100390775142117`*^9}, {3.7121761087283287`*^9, 
   3.7121761096304483`*^9}},ExpressionUUID->"4d244ce2-9264-497f-8eee-\
52e981938673"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl13k8lE8cB/AVpZQuouQo5M597C67z26LIlKO8nNEyJUiJEIoiZRSQkiS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           "]]}},
        Annotation[#, "Charting`Private`Tag$67450#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQ3TBPOTMt7Zk9AxRYPE80ZU9H8D/oL2BcgcRPOCgz
62UGgm//RPR0TjaC/0+TQ7e4AMGv3vrmQ30Vgl92ZmvFzD4E/9RrFU29XUjm
591ovv8IwX97Y23rEa7ncP51kwQNbjMEn+VLWGleHILft0Qr2bgLweezVfih
vRXBv2gRZe54F8H/qFoovoPjBZwfUnZmobchgr92nedloUgEP+XG4qXWLQh+
bKqTUuMaBH/L4732GjcQfEavaBZm5pdw/gRh2+JfWgh+7bnfTcFhCP6aN/9s
TtYh+K9ysmZV1CP4Gm+vfldvQPCXvl2zqa0RwZ/3LkrDpQXB7/+wTXh/J4Jf
9CXv1ZYpCP6GklvuKVMR/HdfXJcKT0Pws7/KJBRNR/BXlXbsVZyB4L/4+lnq
IhL/gX2J8SckPgDBiqCs
           "]], LineBox[CompressedData["
1:eJwlzns0m3cYB/D37XSd9kyLLjqqadjchtPNGOV4fnrBXOo2pspB4tZY51Lt
EtRJ3eK0p5REiXaVGqpYi5p2Y5op2gmbW5uZ0jitIm/ymnYl6tK9sj+e85zP
eb7Pcx4GMykwdhOGYQeo2uiDLVnFqGIOMJ49bS7bA6pOO9g91Tg15t6/ISBf
vHax8DLlqAuHjWqjIWKJ4626onEeS+tbCFGb/VZfSVm8WzQQkwFCTsmeMDHl
pl4mOzMLhtVrGdrXKPsXfsOR8sBvedQhoYpyKKs48nkOeL7Jbvy4RuMprQ/P
gdPqZJm4nrKFh07OIQHs0pq579NAubHZQrpFCIvb5ufV/9ufIxVCi9Fbj4Af
NebhQZfAypmuxps0bhpkisAwPTKU9ZPmHu3nvEp4s/R0l5mEstDUPJ6ogY5X
clHDI8qJ1rneVs1w9oi5+8ga5b5iP0R0QHWFlyDcUgHY9EPG4aVu0PZqObcp
UOP3pNZSiJ1ytnzCVQBK6MxsaBmEPeyqBIMaBfCuEgKZ2SgYhvgGJg1ofOtg
mgxO2j16YrGsAMlR3bZP945DlzpLh/YRAdhqOaNmdBK+YpxQ0H0I4CFW/It9
U3DQ2TH+/Hcb/uELF+tncOquR6G+mAA5LV33653T8L0xN/zPB5SxobEMfAZM
0/hS5UsC0JnMO/5Wc0DY/P3czEgJ8tyRXxmIAN0x7coudyVE2beVOJSrgDtz
5p2MJCUgvaMh3Ml5kE3ob48vU8LFiAPEjMECCHry21u7lCCuK6o+H/8Sine4
6tEJap6yTdfk1itQ+QxrEzQVYIyglFzT1wApBXUKNxX8sxTm1F+9CKPq7IV3
2SqQq31vr9LV0JsSNp5bSuVdZZ9UjCzDiu/pJHqnCpInj+Gc3BUw02utV02r
QCKTLG/+cg1uPvgj31iXBDHTlLgZ+ha4cpv32U4kRCkLgtvbMNQ0wF833r/h
5IySdgzN/jI1P0RZnpOflyjBUEhp6bCTCwkSP9GcSR+GPvdaK9MGEu7OrFdf
n8AQebvf5MYhErCsz7y3bsYRk5/oOOtHAvI9kekajCNRWo/lFX8qb+h4MjAM
R4PRdCP/ABI8Z0vYCZE4ApeRtTuBJNTl1EVVHMfR7oX99/nB1L7KU0DLwpEs
bOsR82Mk7Cgu6Em5jiMdzxgY1/ghv7YRR+72nfuKwkkojyxLnmjGUev2VP2l
CGrf1kEY0IGjku6xv3qjqPlxG2HQEI5+b7brS4+m/tlid1b0GEdY5YV2W+aG
TfOmxnGUxHW7eolFwuxjLp3zAke1cZeLvGJI4J2K7O4lcDQZ9Jq3rvEI32AB
Rx+4+aW2xJKQsHNawF7EkY/tDVZcHAnqZ0X991Zw9B+NBAEa
           "]]}},
        Annotation[#, 
         "Charting`Private`Tag$67450#2"]& ], {}}, {{}, {}, {}, {}}}, {}, {}}, \
{InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*SubscriptBox[\\n \
StyleBox[\\\"P\\\",\\nFontSize->12,\\nFontWeight->\\\"Plain\\\"], \
\\\"L\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"I\\\", \
\\\"c\\\"],\\nFontSize->12,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.6, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->16,\\nFontWeight->\\\
\"Plain\\\"]\\)\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0.7, 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(B\\)]\\)\"", "=", 
            "1"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*SubscriptBox[\\(N\\), \\(S\\)]\\)\"", "=", 
            "1000000"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0.7, 0.95}, {-0.0006657784188064397, 2.2479244214450738`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl13k8lE8cB/AVpZQuouQo5M597C67z26LIlKO8nNEyJUiJEIoiZRSQkiS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           "]]}, "Charting`Private`Tag$67450#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQA2IQ3TBPOTMt7Zk9AxRYPE80ZU9H8D/oL2BcgcRPOCgz
62UGgm//RPR0TjaC/0+TQ7e4AMGv3vrmQ30Vgl92ZmvFzD4E/9RrFU29XUjm
591ovv8IwX97Y23rEa7ncP51kwQNbjMEn+VLWGleHILft0Qr2bgLweezVfih
vRXBv2gRZe54F8H/qFoovoPjBZwfUnZmobchgr92nedloUgEP+XG4qXWLQh+
bKqTUuMaBH/L4732GjcQfEavaBZm5pdw/gRh2+JfWgh+7bnfTcFhCP6aN/9s
TtYh+K9ysmZV1CP4Gm+vfldvQPCXvl2zqa0RwZ/3LkrDpQXB7/+wTXh/J4Jf
9CXv1ZYpCP6GklvuKVMR/HdfXJcKT0Pws7/KJBRNR/BXlXbsVZyB4L/4+lnq
IhL/gX2J8SckPgDBiqCs
           "]], 
          Line[CompressedData["
1:eJwlzns0m3cYB/D37XSd9kyLLjqqadjchtPNGOV4fnrBXOo2pspB4tZY51Lt
EtRJ3eK0p5REiXaVGqpYi5p2Y5op2gmbW5uZ0jitIm/ymnYl6tK9sj+e85zP
eb7Pcx4GMykwdhOGYQeo2uiDLVnFqGIOMJ49bS7bA6pOO9g91Tg15t6/ISBf
vHax8DLlqAuHjWqjIWKJ4626onEeS+tbCFGb/VZfSVm8WzQQkwFCTsmeMDHl
pl4mOzMLhtVrGdrXKPsXfsOR8sBvedQhoYpyKKs48nkOeL7Jbvy4RuMprQ/P
gdPqZJm4nrKFh07OIQHs0pq579NAubHZQrpFCIvb5ufV/9ufIxVCi9Fbj4Af
NebhQZfAypmuxps0bhpkisAwPTKU9ZPmHu3nvEp4s/R0l5mEstDUPJ6ogY5X
clHDI8qJ1rneVs1w9oi5+8ga5b5iP0R0QHWFlyDcUgHY9EPG4aVu0PZqObcp
UOP3pNZSiJ1ytnzCVQBK6MxsaBmEPeyqBIMaBfCuEgKZ2SgYhvgGJg1ofOtg
mgxO2j16YrGsAMlR3bZP945DlzpLh/YRAdhqOaNmdBK+YpxQ0H0I4CFW/It9
U3DQ2TH+/Hcb/uELF+tncOquR6G+mAA5LV33653T8L0xN/zPB5SxobEMfAZM
0/hS5UsC0JnMO/5Wc0DY/P3czEgJ8tyRXxmIAN0x7coudyVE2beVOJSrgDtz
5p2MJCUgvaMh3Ml5kE3ob48vU8LFiAPEjMECCHry21u7lCCuK6o+H/8Sine4
6tEJap6yTdfk1itQ+QxrEzQVYIyglFzT1wApBXUKNxX8sxTm1F+9CKPq7IV3
2SqQq31vr9LV0JsSNp5bSuVdZZ9UjCzDiu/pJHqnCpInj+Gc3BUw02utV02r
QCKTLG/+cg1uPvgj31iXBDHTlLgZ+ha4cpv32U4kRCkLgtvbMNQ0wF833r/h
5IySdgzN/jI1P0RZnpOflyjBUEhp6bCTCwkSP9GcSR+GPvdaK9MGEu7OrFdf
n8AQebvf5MYhErCsz7y3bsYRk5/oOOtHAvI9kekajCNRWo/lFX8qb+h4MjAM
R4PRdCP/ABI8Z0vYCZE4ApeRtTuBJNTl1EVVHMfR7oX99/nB1L7KU0DLwpEs
bOsR82Mk7Cgu6Em5jiMdzxgY1/ghv7YRR+72nfuKwkkojyxLnmjGUev2VP2l
CGrf1kEY0IGjku6xv3qjqPlxG2HQEI5+b7brS4+m/tlid1b0GEdY5YV2W+aG
TfOmxnGUxHW7eolFwuxjLp3zAke1cZeLvGJI4J2K7O4lcDQZ9Jq3rvEI32AB
Rx+4+aW2xJKQsHNawF7EkY/tDVZcHAnqZ0X991Zw9B+NBAEa
           "]]}, 
         "Charting`Private`Tag$67450#2"], {}}, {{}, {}, {}, {}}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0.7, 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->16,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0.7, 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*SubscriptBox[\(N\), \(B\)]\)" = 1], 
        HoldForm["\!\(\*SubscriptBox[\(N\), \(S\)]\)" = 1000000]}, 
      PlotRange -> {{0.7, 0.95}, {-0.0006657784188064397, 
       2.2479244214450738`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*SubscriptBox[\n StyleBox[\"P\",\nFontSize->12,\n\
FontWeight->\"Plain\"], \"L\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"I\", \"c\"],\nFontSize->12,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.6, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.7099063614075117`*^9, 3.710038513635256*^9, 
  3.71003916066331*^9, 
  3.712176158853293*^9},ExpressionUUID->"95e901cf-b709-4682-849b-\
30c069d411f6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.710038307891807*^9, 
  3.7100383143022337`*^9}},ExpressionUUID->"fb0365d5-9793-49a8-93fd-\
25a68d7d16b9"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"e521f4f7-448f-408f-86c5-a9734dec6632"]
},
WindowSize->{1053, 774},
WindowMargins->{{Automatic, 110}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1128, 30, 52, "Text", "ExpressionUUID" -> \
"383fe5eb-3a31-4693-baea-a5bd08670bd3"],
Cell[CellGroupData[{
Cell[1711, 54, 20827, 579, 1853, "Input", "ExpressionUUID" -> \
"0b806c5c-7764-4e5d-862c-ed227a9a7da0"],
Cell[22541, 635, 2702, 84, 99, "Output", "ExpressionUUID" -> \
"cd753478-8001-46be-bd9c-af07b5b3e57a"]
}, Open  ]],
Cell[25258, 722, 256, 5, 75, "Input", "ExpressionUUID" -> \
"740bc5d1-0327-497a-b201-cfe852dcd879"],
Cell[25517, 729, 331, 10, 6, "Text", "ExpressionUUID" -> \
"0260882c-1e7c-4760-9ba2-b5545b467656"],
Cell[25851, 741, 383, 6, 30, "Text", "ExpressionUUID" -> \
"02ed9f88-cd84-412d-b629-983e2acac375"],
Cell[26237, 749, 1977, 56, 117, "Input", "ExpressionUUID" -> \
"bca1f38f-77c6-4bc8-ad22-f859564707ad"],
Cell[28217, 807, 341, 9, 32, "Input", "ExpressionUUID" -> \
"b9d33abc-fbe3-4495-8270-f527bc36b431"],
Cell[CellGroupData[{
Cell[28583, 820, 4071, 99, 143, "Input", "ExpressionUUID" -> \
"9efd72b0-dba1-4db3-ab19-717d1f4cbaff"],
Cell[32657, 921, 32959, 640, 263, "Output", "ExpressionUUID" -> \
"a03f1476-0fe0-4ba5-b36d-703f01dc4954"]
}, Open  ]],
Cell[65631, 1564, 325, 8, 32, "Input", "ExpressionUUID" -> \
"fbeaccfc-d41a-472b-9cb6-4412e21fcda9"],
Cell[CellGroupData[{
Cell[65981, 1576, 3696, 94, 143, "Input", "ExpressionUUID" -> \
"4d244ce2-9264-497f-8eee-52e981938673"],
Cell[69680, 1672, 46209, 856, 263, "Output", "ExpressionUUID" -> \
"95e901cf-b709-4682-849b-30c069d411f6"]
}, Open  ]],
Cell[115904, 2531, 154, 3, 32, "Input", "ExpressionUUID" -> \
"fb0365d5-9793-49a8-93fd-25a68d7d16b9"],
Cell[116061, 2536, 331, 10, 6, "Text", "ExpressionUUID" -> \
"e521f4f7-448f-408f-86c5-a9734dec6632"]
}
]
*)



==> anc/plots-for-quantum-capacity-thermal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    562955,      11433]
NotebookOptionsPosition[    557388,      11300]
NotebookOutlinePosition[    557743,      11316]
CellTagsIndexPosition[    557700,      11313]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"calculation", " ", "for", " ", "\[Epsilon]"}], "-", 
   RowBox[{"degradable", " ", "bound"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.712180791093603*^9, 
  3.712180806521552*^9}},ExpressionUUID->"afced803-a210-4453-aa22-\
0269dcd1739c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", "x"}]}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", "x"}], "]"}]}]}], ")"}], ",", 
         RowBox[{"x", ">", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "entropy", " ", "of", " ", "a", " ", "thermal", " ", "state", " ", "with", 
    " ", "mean", " ", "photon", " ", "number", " ", "x"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "x_", "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "x"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", "x"}], "]"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "x"}]}], "]"}]}]}], ")"}], ",", 
         RowBox[{"x", ">", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"formula", " ", "for", " ", "binary", " ", "entropy"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]in", "[", 
     RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "Ns"}], "+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"2", "Nb"}], "+", "1"}], ",", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}], ",", 
        RowBox[{
         RowBox[{"2", "Nb"}], "+", "1"}]}], "}"}]}], "}"}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"input", " ", "state"}], " ", "+", " ", 
    RowBox[{"simulated", " ", "state"}]}], "*)"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bs", "[", "\[Eta]_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SqrtBox["\[Eta]"], ",", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "\[Eta]"}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "\[Eta]"}]], ",", 
        SqrtBox["\[Eta]"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"beamsplitter", " ", "matrix"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]outABE", "[", 
    RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"bs", "[", "\[Eta]", "]"}], ".", 
     RowBox[{"\[Rho]in", "[", 
      RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"bs", "[", "\[Eta]", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]E", "[", 
    RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "Ns", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ",", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"Nb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"Nb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "=", 
    RowBox[{"(", GridBox[{
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"}
      }], ")"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"symplectic", " ", "eigenvalues"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]EplusSQ", "[", 
    RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]E", "[", 
         RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]E", "[", 
         RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]E", "[", 
          RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]E", "[", 
           RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"\[Rho]E", "[", 
           RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "*", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Rho]E", "[", 
               RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Rho]E", "[", 
               RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "2"}], 
          "-", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Rho]E", "[", 
              RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]EminusSQ", "[", 
     RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]E", "[", 
          RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]E", "[", 
          RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]E", "[", 
           RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]E", "[", 
            RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"\[Rho]E", "[", 
            RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "*", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Rho]E", "[", 
                RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"\[Rho]E", "[", 
                RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "2"}], 
           "-", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Rho]E", "[", 
               RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}]}]}], 
          ")"}]}]}]}], ")"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hE", "[", 
    RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"\[Lambda]EplusSQ", "[", 
         RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}]], "-", "1"}], "2"], 
     "]"}], "+", 
    RowBox[{"g", "[", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"\[Lambda]EminusSQ", "[", 
         RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}]], "-", "1"}], "2"], 
     "]"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hB", "[", 
     RowBox[{"Ns_", ",", "Nb_", ",", "\[Eta]_"}], "]"}], ":=", " ", 
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"\[Eta]", " ", "Ns"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fidelity", "[", 
    RowBox[{"Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Eta]", "2"], "/", 
    RowBox[{"(", 
     RowBox[{"Nb", "+", 
      SuperscriptBox["Nb", "2"], "-", 
      RowBox[{"2", " ", "Nb", " ", "\[Eta]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Nb", "2"], " ", "\[Eta]"}], "+", 
      SuperscriptBox["\[Eta]", "2"], "+", 
      RowBox[{"3", " ", "Nb", " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Nb", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"2", " ", "Nb", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Eta]"}]}]]}]}], ")"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eps", "[", 
    RowBox[{"Nb_", ",", "\[Eta]_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"fidelity", "[", 
      RowBox[{"Nb", ",", "\[Eta]"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"Nb_", ",", "\[Eta]_", ",", "eps1_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"eps1", "-", 
     RowBox[{"eps", "[", 
      RowBox[{"Nb", ",", "\[Eta]"}], "]"}]}], 
    RowBox[{"1", "+", "eps1"}]]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qu2", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_", ",", "eps1_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"hB", "[", 
     RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "-", 
    RowBox[{"hE", "[", 
     RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "eps1"}], " ", "+", 
       RowBox[{"4", " ", 
        RowBox[{"delta", "[", 
         RowBox[{"Nb", ",", "\[Eta]", ",", "eps1"}], "]"}]}]}], ")"}], 
     RowBox[{"g", "[", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "Ns"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], "Nb"}]}], ")"}], 
       RowBox[{"delta", "[", 
        RowBox[{"Nb", ",", "\[Eta]", ",", "eps1"}], "]"}]], "]"}]}], "+", 
    RowBox[{"g", "[", "eps1", "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"h", "[", 
      RowBox[{"delta", "[", 
       RowBox[{"Nb", ",", "\[Eta]", ",", "eps1"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qu2min", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_"}], "]"}], ":=", 
   RowBox[{"First", "[", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qu2", "[", 
         RowBox[{"\[Eta]", ",", "Nb", ",", "Ns", ",", "eps1"}], "]"}], ",", 
        RowBox[{"1", "\[GreaterEqual]", " ", "eps1", ">", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "/", 
             RowBox[{"(", 
              RowBox[{"Nb", "+", 
               SuperscriptBox["Nb", "2"], "-", 
               RowBox[{"2", " ", "Nb", " ", "\[Eta]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["Nb", "2"], " ", "\[Eta]"}], "+", 
               SuperscriptBox["\[Eta]", "2"], "+", 
               RowBox[{"3", " ", "Nb", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["Nb", "2"], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"2", " ", "Nb", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Eta]"}]}]]}]}], ")"}]}]}], ")"}]}]}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps1", ",", "0.001"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.7110534791285667`*^9, 3.7110535454696302`*^9, 3.711055112500448*^9, {
   3.7110574350026407`*^9, 3.711057436552767*^9}, {3.711058251114406*^9, 
   3.711058260432311*^9}, {3.7116503461108627`*^9, 3.711650366420354*^9}, {
   3.71165520537243*^9, 3.7116552091071453`*^9}, 3.712083898073118*^9, {
   3.712084478851964*^9, 3.712084481019068*^9}, {3.712085123895124*^9, 
   3.71208512631192*^9}, {3.7121794542817163`*^9, 3.712179457519828*^9}, {
   3.712180818603154*^9, 3.71218082504139*^9}, {3.712412989420952*^9, 
   3.712412989917759*^9}},ExpressionUUID->"3e10a199-9e8c-4036-a148-\
63585c099bdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"\[Lambda]EplusSQ", "[", 
    RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}]], "-", "1"}]], "Input",Exp\
ressionUUID->"d47f90c4-aed4-4a1b-a0d6-63e9e456cddd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], 
   RowBox[{"(", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}], "2"], "-", 
       FractionBox[
        RowBox[{"8", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nb"}], "-", 
          RowBox[{"2", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "Nb", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Nb"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "Nb"}], "-", 
             RowBox[{"2", " ", "Ns", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], "2"]}]]}]}], 
      ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.712412860155897*^9},ExpressionUUID->"0c60188b-7770-4b9b-8d96-\
d4b0200cee68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"\[Lambda]EminusSQ", "[", 
    RowBox[{"Ns", ",", "Nb", ",", "\[Eta]"}], "]"}]], "-", "1"}]], "Input",Exp\
ressionUUID->"7696c162-283e-484b-a89f-d3eafff21ac7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], 
   RowBox[{"(", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}], "2"], "-", 
       FractionBox[
        RowBox[{"8", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nb"}], "-", 
          RowBox[{"2", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "Nb", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Nb"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "Nb"}], "-", 
             RowBox[{"2", " ", "Ns", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ")"}], "2"]}]]}]}], 
      ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7124129992599487`*^9},ExpressionUUID->"c3871db7-e464-4888-bf2d-\
c1d25800fb9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{"Nb", "+", 
    SuperscriptBox["Nb", "2"], "-", 
    RowBox[{"2", " ", "Nb", " ", "\[Eta]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["Nb", "2"], " ", "\[Eta]"}], "+", 
    SuperscriptBox["\[Eta]", "2"], "+", 
    RowBox[{"3", " ", "Nb", " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["Nb", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "-", 
    RowBox[{"2", " ", "Nb", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7124129083434*^9, 
  3.712412918187142*^9}},ExpressionUUID->"c532f6e9-e366-4de5-919e-\
092372357c73"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", "2"], "+", 
  RowBox[{"Nb", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}]]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["Nb", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7124129127564774`*^9, 
  3.712412918493643*^9}},ExpressionUUID->"ee90e1b0-f108-4bfd-9c5f-\
09a784826900"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"300e1aa7-f365-4e62-951c-83315512bec9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "calculation", " ", "for", " ", "data", " ", "processing", " ", "bound", 
     " ", "and", " ", "\[Epsilon]"}], "-", "close", "-", 
    RowBox[{"degradable", " ", "bound"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"\[Eta]_", ",", " ", "Ns_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"\[Eta]", " ", "Ns"}], "]"}], "-", 
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}], "Ns"}], "]"}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "quantum", " ", "capacity", " ", "of", " ", "a", " ", "pure", " ", "loss",
      " ", "channel"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"\[Eta]_", ",", " ", "Nb_", ",", " ", "Ns_"}], "]"}], ":=", 
     "  ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Eta]"}], ")"}], "Ns"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}], "+", "1"}], ")"}], 
        "2"], "-", 
       RowBox[{"4", "\[Eta]", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}]}]]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "this", " ", "is", " ", "used", " ", "in", " ", "lower", " ", "bound"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "Nb_", "]"}], ":=", " ", 
     FractionBox["Nb", 
      RowBox[{"Nb", "+", "1"}]]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "diamond", " ", "distance", " ", "between", " ", "two", " ", "channels"}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Epsilon]", "'"}], " ", "=", " ", "\[Epsilon]1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"Nb_", ",", "\[Epsilon]1_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"\[Epsilon]1", "-", 
       RowBox[{"\[Epsilon]", "[", "Nb", "]"}]}], 
      RowBox[{"1", "+", "\[Epsilon]1"}]]}], " ", ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Delta]", " ", "parameter"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qu3", "[", 
      RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_", ",", "\[Epsilon]1_"}], "]"}],
      ":=", " ", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"\[Eta]", ",", " ", "Ns"}], "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "\[Epsilon]1"}], "+", " ", 
         RowBox[{"8", " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"Nb", ",", "\[Epsilon]1"}], "]"}]}]}], ")"}], 
       RowBox[{"g", "[", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", "Ns"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}]}], ")"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"Nb", ",", "\[Epsilon]1"}], "]"}]], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"g", "[", "\[Epsilon]1", "]"}]}], "+", " ", 
      RowBox[{"4", 
       RowBox[{"h", "[", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"Nb", ",", "\[Epsilon]1"}], "]"}], "]"}]}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"upper", " ", "bound", " ", "using", " ", "\[Epsilon]"}], "-", 
     RowBox[{"close", " ", "degradability"}]}], "*)"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ql", "[", 
      RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"\[Eta]", " ", "Ns"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}]}], "]"}], "-", 
      RowBox[{"g", "[", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"\[Eta]", ",", " ", "Nb", ",", " ", "Ns"}], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "Ns"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}], "-", "1"}], ")"}], 
        "2"], "]"}], "-", 
      RowBox[{"g", "[", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"\[Eta]", ",", " ", "Nb", ",", " ", "Ns"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "Ns"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}], "-", "1"}], ")"}], 
        "2"], "]"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qu1", "[", 
      RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_"}], "]"}], ":=", " ", 
     RowBox[{"Q", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Eta]", " "}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "Nb"}], "+", "1"}]], ",", 
       "Ns"}], "]"}]}], ";"}], "  ", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "upper", " ", "bound", " ", "using", " ", "concatenation", " ", 
     "method"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qu3min", "[", 
      RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_"}], " ", "]"}], ":=", " ", 
     RowBox[{"First", "[", 
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qu3", "[", 
           RowBox[{"\[Eta]", ",", "Nb", ",", "Ns", ",", "\[Epsilon]1"}], 
           "]"}], ",", 
          RowBox[{"1", "\[GreaterEqual]", " ", "\[Epsilon]1", ">", 
           FractionBox["Nb", 
            RowBox[{"(", 
             RowBox[{"Nb", "+", "1"}], ")"}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]1", ",", "0.01"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"\[Epsilon]", "-", "close", "-", 
     RowBox[{"degradable", " ", "bound"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qu4", "[", 
      RowBox[{"\[Eta]_", ",", "Nb_", ",", "Ns_"}], "]"}], ":=", " ", 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"\[Eta]", "-", 
        RowBox[{"Nb", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Eta]", 
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}]}], 
         RowBox[{"\[Eta]", "-", 
          RowBox[{"Nb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}]], "-", "1"}]}], "]"}]}], 
    ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.7086917743364697`*^9, 3.708691799411006*^9}, {
   3.708691831446671*^9, 3.7086918368558617`*^9}, {3.708691877949717*^9, 
   3.7086918905649223`*^9}, {3.708692075222279*^9, 3.708692108573203*^9}, {
   3.708692195812194*^9, 3.7086922757116613`*^9}, {3.708695157946149*^9, 
   3.708695171127503*^9}, {3.7086952173189697`*^9, 3.7086952313967657`*^9}, {
   3.708695308925136*^9, 3.708695310379607*^9}, {3.708695524218347*^9, 
   3.708695699222271*^9}, {3.708695738728345*^9, 3.708695860110651*^9}, {
   3.708698260588492*^9, 3.708698323186123*^9}, {3.708698421357461*^9, 
   3.70869842217302*^9}, {3.708698480893656*^9, 3.7086985013292503`*^9}, {
   3.708698538297749*^9, 3.708698538856612*^9}, {3.708698854075858*^9, 
   3.70869888885093*^9}, {3.7086990016782427`*^9, 3.708699035485227*^9}, {
   3.708699501917115*^9, 3.708699504177359*^9}, {3.708799586219761*^9, 
   3.7088001534920673`*^9}, {3.708801166000615*^9, 3.708801170813129*^9}, {
   3.708801699101674*^9, 3.7088017445529547`*^9}, {3.708804964892563*^9, 
   3.708804967954577*^9}, {3.708805044384123*^9, 3.7088050481502647`*^9}, {
   3.708805340125555*^9, 3.708805354067109*^9}, 3.7088055596547318`*^9, {
   3.708878426198031*^9, 3.708878436677988*^9}, {3.708878519597148*^9, 
   3.7088785203865547`*^9}, {3.7091664844699697`*^9, 3.709166489171857*^9}, {
   3.709179686410262*^9, 3.709179689568241*^9}, 3.709225539545868*^9, {
   3.70986670678024*^9, 3.709866731937611*^9}, {3.709867267891657*^9, 
   3.7098673638978977`*^9}, {3.709867402828679*^9, 3.709867419425233*^9}, {
   3.709867980600666*^9, 3.7098680247677*^9}, {3.709868055117592*^9, 
   3.709868070790412*^9}, {3.709868364932165*^9, 3.7098684293217154`*^9}, {
   3.709868697174217*^9, 3.70986870857215*^9}, {3.7098691769626904`*^9, 
   3.7098691871817617`*^9}, {3.709869304192782*^9, 3.709869330397223*^9}, {
   3.709869420587479*^9, 3.70986946011419*^9}, {3.709870016380075*^9, 
   3.709870016795343*^9}, {3.709870171340691*^9, 3.7098701794193287`*^9}, {
   3.709870223661458*^9, 3.7098702276861677`*^9}, {3.7098703007266483`*^9, 
   3.709870344522758*^9}, {3.709870397315422*^9, 3.709870407707343*^9}, {
   3.709870453905702*^9, 3.709870461647871*^9}, {3.709870535870451*^9, 
   3.70987059806465*^9}, {3.709870670537632*^9, 3.709870674574915*^9}, {
   3.70989516811449*^9, 3.709895188359725*^9}, {3.7099109124543877`*^9, 
   3.709910955497979*^9}, {3.709911060859951*^9, 3.709911061139433*^9}, {
   3.71009347248376*^9, 3.710093506016638*^9}, {3.710093538858796*^9, 
   3.710093540176922*^9}, {3.710110206398369*^9, 3.710110212384263*^9}, {
   3.7101104331960993`*^9, 3.71011049971317*^9}, {3.710110745463449*^9, 
   3.71011076317321*^9}, {3.710110800054441*^9, 3.710110823132008*^9}, {
   3.711053519293309*^9, 3.71105353297388*^9}, {3.711055107663684*^9, 
   3.711055109894034*^9}, 3.7110594457630177`*^9, 3.7110594773088417`*^9, {
   3.712080425987935*^9, 3.7120804462727737`*^9}, 3.712180781197529*^9, {
   3.712180909574695*^9, 3.71218098001637*^9}, {3.7254042048615503`*^9, 
   3.725404212937722*^9}, {3.725618934878871*^9, 
   3.725619007251472*^9}},ExpressionUUID->"98dd5178-b40e-412f-9640-\
a77fb1b32f35"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"335607cd-8684-4127-8106-96464dcf4064"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"case", " ", "1."}], "*)"}]], "Input",
 CellChangeTimes->{{3.711059486831438*^9, 
  3.71105949411775*^9}},ExpressionUUID->"8c56d5d0-7364-4d16-a2cd-\
8e40dde7b9bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.710093621587419*^9, 3.710093648778895*^9}, {
   3.710094436438261*^9, 3.710094471228223*^9}, {3.710102633673696*^9, 
   3.710102634840762*^9}, {3.7101053177975397`*^9, 3.71010533478512*^9}, {
   3.710105701980772*^9, 3.710105706186343*^9}, {3.710105858382698*^9, 
   3.710105863060444*^9}, {3.710106102161768*^9, 3.710106102872624*^9}, {
   3.710106755419104*^9, 3.710106756082962*^9}, {3.710111890469659*^9, 
   3.710111890962633*^9}, {3.7121811269498053`*^9, 3.712181127132022*^9}, 
   3.71218137648209*^9, 3.712192192228897*^9, 3.712192265216885*^9, {
   3.712192440126595*^9, 3.712192441126896*^9}, {3.7121927431010733`*^9, 
   3.712192744027072*^9}, {3.7121930171832314`*^9, 3.712193017573517*^9}, {
   3.712193228269188*^9, 3.712193228844883*^9}, {3.7121934652565403`*^9, 
   3.712193465942987*^9}, {3.712194129172345*^9, 3.71219412926595*^9}, {
   3.712194411394938*^9, 
   3.712194412648938*^9}},ExpressionUUID->"8e54e60f-b534-40da-b45e-\
e00a30e0524f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu3min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.710111948820552*^9, 3.71011194902748*^9}, 
   3.710112071772037*^9, {3.710112176801547*^9, 3.7101121771979628`*^9}, {
   3.7110556856957827`*^9, 3.711055720323949*^9}, {3.7110558510686293`*^9, 
   3.711055858083098*^9}, {3.711055905463752*^9, 3.711055908568207*^9}, {
   3.711059757238895*^9, 3.711059762237496*^9}, {3.7110597981267548`*^9, 
   3.711059813428475*^9}, {3.7120788702964897`*^9, 3.712078871136056*^9}, 
   3.71207978472685*^9, 3.712080026520631*^9, {3.712080597404437*^9, 
   3.7120806189047956`*^9}, {3.712081358457365*^9, 3.712081361153241*^9}, 
   3.712181118904994*^9, {3.712192269017065*^9, 3.712192269135976*^9}, 
   3.7121946585797*^9},ExpressionUUID->"dbe9e85e-ea90-4587-8b73-eafdf4593cec"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{{{{
            {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
             Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVzXs81fcfB3C3Nosaamfk7isOnazbhhavz9LGZLogZv0IcaTYspRKNym3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              "]]}}}}},
        Annotation[#, "Charting`Private`Tag$662183#1"]& ], 
       TagBox[{{{{
            {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
             Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzXk41fkCx3E6arId5xyc8xNx9CvHEsPUPDee+H6imYoyypIlDNmKiKEk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              
              "]]}}}}},
        Annotation[#, "Charting`Private`Tag$662183#2"]& ], 
       TagBox[{{{{
            {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
             Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV0mk41P0eBnBrqWHMYiwzf2MYSw1JpzrFg99XFKlcRdKhoimmjVBaJLRY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              "]]}}}}},
        Annotation[#, "Charting`Private`Tag$662183#3"]& ], 
       TagBox[{{{{
            {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], 
             Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs0FHgbB/BhpHLLpeQShlEiq3rfLSl8f5GUym651EGEMkqRopDKS+jq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              "]]}}}}},
        Annotation[#, "Charting`Private`Tag$662183#4"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"3\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{371.40625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.7`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.1`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 10}, {-0.000706396771087997, 7.211884261872356}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwVzXs81fcfB3C3Nosaamfk7isOnazbhhavz9LGZLogZv0IcaTYspRKNym3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           "]]}, "Charting`Private`Tag$662183#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVzXk41fkCx3E6arId5xyc8xNx9CvHEsPUPDee+H6imYoyypIlDNmKiKEk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           "]]}, 
         "Charting`Private`Tag$662183#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV0mk41P0eBnBrqWHMYiwzf2MYSw1JpzrFg99XFKlcRdKhoimmjVBaJLRY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           "]]}, 
         "Charting`Private`Tag$662183#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV1Hs0FHgbB/BhpHLLpeQShlEiq3rfLSl8f5GUym651EGEMkqRopDKS+jq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           "]]}, "Charting`Private`Tag$662183#4"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.7], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.1]}, PlotRange -> {{0, 10}, {-0.000706396771087997, 
        7.211884261872356}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.712192394376449*^9, 3.712192564467177*^9, 
  3.712192889489105*^9, 3.712193166929132*^9, 3.712193365294277*^9, 
  3.712193614085083*^9, 3.7121942689817333`*^9, 3.712194554081707*^9, 
  3.7121948555045557`*^9},ExpressionUUID->"19db5a98-58c5-43cb-9c34-\
5306ef6cc28c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.0001"}], ";"}]}], "Input",
 CellChangeTimes->{{3.712194986913558*^9, 3.712194987160128*^9}, 
   3.712206250162928*^9, 3.7122295696669397`*^9, 
   3.7122302295776587`*^9},ExpressionUUID->"c7ca1a49-cc9c-490f-82ed-\
25b28119d16f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu3min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.712206266123563*^9, 
  3.712206266483189*^9}},ExpressionUUID->"7f4c4a8e-60ea-4321-a5ab-\
641b1e58d2c3"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV0Xk41HsbBnChxZJIScrMMIqQ1Om0CPf3REmLVJSXlkNllLL0Ukk5QuFo
kSRLckJKZSsqkqSSXRnZZtIwM2SYzM+SteOd94/nuq/PX/d1X4+Om/fuo7Iy
MjJ/S+//mRzkNmPlkSjL7Nf1z2W5byzfsxnb9zGOIT1L0c4hPhxT5SWhDEYA
jB78OealcQsqMc9zFVtCUCU+6ujmnYzk0qv06YxIaBUJglTiUmHcf+TaFOs6
9H2ZIWFmGfiqcvffyeYYhD0v+D6Wm4kTFv4nR+gJeOr529YIzVw8a+SlD1nd
QX3J0PQNqXkY99zOpVgpUO9Qph2gP4N17Y0lP5tTUS6p7+ONFoA94REroWei
RfjBlvbHK5z+SDPtz3uExe+KxhKCi6F1s7FabPUE5qVOiQmFr+FmSOR6WTnY
d83LpF65FGefKBUOND8Fn1G/UW1HGWZyOvXF9EJoPaHfynMvR0vpa/++74VI
6vgsV9dRjkcZ8e9684rwjtWXudvlI+xO2R0SWRWDfqjUs8K2AnEKRXHdrDeo
eBDqkzm/CnPvVMhSzWU4ctNvKM63FveqUnx76ZVw4C9wnsz/jKH4AsNvVyqx
KMvPWiT4jM2san7DWCUu3hlYc2xeA/rkRhyL2FVo8W/L1z3VgHUWdmaR4TXY
Al7DKwM2PuVMyur312N05rp89bBG/FVlvHXlITag+EqL9asJD/NeLH18i43V
JunJ8brNaIjfKLekho25Pk+MImyaocdyKtZc34iKmsKf6dHNqJILM5FR/4IE
Wc35YnoLNCw4c+vLm2Buc9uc9VsrsnMiOSdM2uCQbr2nZBUHormiK1td22C5
oiZVaycH+qe3WhrEtmEov4yz05ODf8yV7vHH2nBlrevtzWkcxFRecXf+wMFq
l4pibzUuTvOvUzb7v6LGQ9FappuLFKXqULVNPAyYWdMdAtphaRG4P/ggD12K
Tjf9brSD62X0e/8ZHqqm8URnMtuh2RDVVfOIB4bokqVBaztuxG+3jVDtwPuH
L3TXrP2G0CV1KlOcDpRWPClY/+MbWPic0HeKj8SoTecy03mQSf1ZxIniI9tb
2aEnm4d4+cXcqnQ+Qp/vsacV8lBR6U7LbOJDKchFxqOWBwOHydSjZgKIIiZc
zw/z8N1D/0n7NCH2381KKrTqwPGYCyWforvQKLS6PNXSAS/hMn5+dg8equQk
y4g6wTvYOuttZQ/sWz+MvBjoxJ6WCJNaQQ/kA/YK3Cc6sa66O0CoJUJiSvDj
x8p8yOXdV9UIF6FCT+dYgwkf8ed1LM8c6oWc+OlQii8fb9UXJqxXFWPVr86J
6xQfijph+t/WSZC7c9uJBV8FqDC/sSJokwQnPvT1xvEFuOx0d632bgl8Vk3t
VxMJIBv90sbFUwKNwdXLR34KMP5vH6s5WYL0NSFrw1WF6OU6PqyXpRDzWsOl
ZKMQNfH6y0prKAwtEPLz0oS4plpteO/PQbyc+Sy6yakLhWu1C+y8BtG+ZdHO
pwe7IDjojcnAQcyoTsyIPNKFDVnqDvtuD6JxheEaI58ufLfdf2F23SBCdtw6
bhbeBatQcX3AhiF4vGpIu5rfhdHhOf67NYaRPcvo7DLlbrhxHN7I1fxEMGGw
TXK74fshzM1bfxz2R+SDFWq/I89HeY+m7S+IqCbb4097cC/QU2S6T4b48GYr
XI4SISRlctdQ3zQyWXp31oRFL2TYPFJ8To4Y2IQG09t6sdTP/ayD4XTinqUZ
wvXtg2D49l6l1zPIj22tsgeoPmwVHr8Q4zuLMAJnM895iWEniDai0RSJRyPL
tOurGKJ3bsEVWUrkof95hQnzHzBRa9K2OjSb8Jb3huQk/YAihl25gypk3fIv
GYvFP2Ajdh7RdVQln5RMRamW/WgpOzLN2ViNRKtmB2VE9KMg4v1BxrAakVng
QhdW9MN9uj+vrm4u8VJVMBbLS3D4VGCBcqI6MU8PlbHSkWAFy6huu+s8olVV
bO68QYL6ucZK/uvnk3mW5tckjhK8yg5JMpbTIKNnnX/YnJQgcJqhfc1XDbJd
e84S2iUJFLnntnjlLyDOLbmthkkSCDN0YlPOa5KgDasd/smWINZgoXyh40IS
TDoYd8skiE50/+jK0CKbPU2n7BslcI49UKfcrUVM8wKaGgUSjFrfH0spWUQ6
HZlHO4cl4As3ni0LX0xU3/WzFaZTSLVYuajWVZtoXtNe8mwehaxL/mqs5TTi
9Ll89QNdCuGOh7fJDdOIbMyCgZIVFH7n3ssMr6UT3oBovaMFhfhlSVm12xik
LfQ/+gG2FP4qvRq/rZBBarSTBOp7KexY5Hi/Sk+HGBwIbxS7UvjD66OLWqQO
MTwsmxB1gkLKYje9mmEdMl6sYpJ0hoLeuwdxdi665GVV58OIixSil5cZNpTo
Ej+c5fb8TcF9UP5zpSGTfJ+56r8vYim45Q0wIq8zSYTVHPuIZAonQvZMbr3B
JJOOSuPZUvvvyW9Wvskkwfm/kr9IHTHsfy06jkkk06rZuncpZK8fm7idzCSx
F1aMFEs99naqKeMxk8gHutAkKdL+BuWr7z8ySWOy/OiuVAqJaSc9LlcySZj3
Rf4ZqdP86qy2VDOJ/SKdymSpn2tEj1fXSfv960J6pOY6q3uwvzDJp10zc4PT
KOjzF1p18pmEoaYzmJVOwTT/HC1dyCTKjl4X2VKbXeKMHe1mkvj5QwpjUm/X
T87tETHJLPdsBev7FE55MmgUxSSaaXLvW6U+b35x7OmgdJ+xmd6U1Jdmdzb6
DTOJD+dZkF6G9D85aVGjo0xiPeKv6y11arA8q2hcaoW3nrFSP951dOP5SSbp
i3LIKZQ6X7dc2/Jf6b5PK8XtUpcMLh2bmmISJwPnJfIPKPwPwYVNTg==
            "]]}}},
        Annotation[#, "Charting`Private`Tag$1557561#1"]& ], 
       TagBox[{{
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk81PkfB3Dn7oZEWus2jGPp3rStwusTdpVkK9SuLD9yRamUdSRbUfKT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            "]]}}},
        Annotation[#, "Charting`Private`Tag$1557561#2"]& ], 
       TagBox[{{
          {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV0Xk81PkDBnAMkaPCrl9ax/CtnRpHtelXCs9nVwfys+VIa1vFprERXdrK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            "]]}}},
        Annotation[#, "Charting`Private`Tag$1557561#3"]& ], 
       TagBox[{{
          {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[
           1.], LineBox[CompressedData["
1:eJwV0nk01PsbB3BbFCXLTSiaMUoh1e9WZHt/irTJqVDdiJpipF1xFZUIo0US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            "]]}}},
        Annotation[#, "Charting`Private`Tag$1557561#4"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"3\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{364.9296875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.7`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.0001`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 10}, {0., 1.368712874011475}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV0Xk41HsbBnChxZJIScrMMIqQ1Om0CPf3REmLVJSXlkNllLL0Ukk5QuFo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           "]]}, 
         "Charting`Private`Tag$1557561#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV0nk81PkfB3Dn7oZEWus2jGPp3rStwusTdpVkK9SuLD9yRamUdSRbUfKT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           "]]}, "Charting`Private`Tag$1557561#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV0Xk81PkDBnAMkaPCrl9ax/CtnRpHtelXCs9nVwfys+VIa1vFprERXdrK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           "]]}, "Charting`Private`Tag$1557561#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV0nk01PsbB3BbFCXLTSiaMUoh1e9WZHt/irTJqVDdiJpipF1xFZUIo0US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           "]]}, 
         "Charting`Private`Tag$1557561#4"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.7], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.0001]}, PlotRange -> {{0, 10}, {0., 1.368712874011475}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.3}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.712195225258482*^9, 3.712206459016061*^9, 
  3.712230061184167*^9, 
  3.712230439910445*^9},ExpressionUUID->"44b76a29-d296-4276-ab38-\
95147d1ae39a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.98"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.0001"}], ";"}]}], "Input",
 CellChangeTimes->{{3.710112878752482*^9, 3.710112883030458*^9}, {
   3.7101131564906282`*^9, 3.7101131579767313`*^9}, {3.712188131057014*^9, 
   3.71218813151959*^9}, 3.712188495472169*^9, 3.7121890956194963`*^9, {
   3.712189502444949*^9, 3.712189531305217*^9}, {3.712190521723363*^9, 
   3.712190533802764*^9}, 3.71219070826408*^9, 3.712190990974208*^9, {
   3.7121966450602713`*^9, 3.71219664624511*^9}, 3.7121968933847322`*^9, {
   3.712196936253039*^9, 3.712196936572446*^9}, {3.712197199025881*^9, 
   3.7121971992800283`*^9}, {3.712197518102388*^9, 3.712197518309866*^9}, {
   3.712198552988646*^9, 3.7121985561791897`*^9}, {3.712199032694458*^9, 
   3.712199035484503*^9}, 3.7122013270350637`*^9, 3.712203386354248*^9, {
   3.7122052479553843`*^9, 3.712205256945046*^9}, {3.712205474371354*^9, 
   3.712205483433299*^9}, {3.712205673166218*^9, 
   3.712205685358803*^9}},ExpressionUUID->"bd97e645-eb58-49f6-8483-\
f4c1f121bd50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu3min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.65"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.710111948820552*^9, 3.71011194902748*^9}, 
   3.710112071772037*^9, {3.710112176801547*^9, 3.7101121771979628`*^9}, {
   3.710113021899641*^9, 3.710113023600956*^9}, 3.711056659917091*^9, 
   3.711060190608262*^9, {3.7110604736709337`*^9, 3.711060474780716*^9}, {
   3.711060733025807*^9, 3.711060733464088*^9}, {3.711061009503214*^9, 
   3.711061014784162*^9}, {3.712080629364238*^9, 3.7120806372603188`*^9}, {
   3.712081373551557*^9, 3.712081375334981*^9}, 3.712188860244121*^9, {
   3.712196919591584*^9, 3.7121969200629387`*^9}, 
   3.7121978119586563`*^9},ExpressionUUID->"a85356ac-06a0-4ebb-b980-\
d2be3d4daef8"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{{{
           {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
            Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVz3s01AkfBnAa4zoYKtdi+MnUuES23Si+39IFad6spKM2mWTsJqWwkWxJ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             "]]}}}},
        Annotation[#, "Charting`Private`Tag$6738#1"]& ], 
       TagBox[{{{
           {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
            Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVx3k81AkfwHEM0oxjRnI3M/xkEErPU4st329JW5Jqy5LdskaMBykVydFW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             "]]}}}},
        Annotation[#, "Charting`Private`Tag$6738#2"]& ], 
       TagBox[{{{
           {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
            Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV0Gs41AkbBnAMxQzjTxISM/5qNKTD1pa2PE/o4DTXW6JWpaUYGwlXKoc2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             "]]}}}},
        Annotation[#, "Charting`Private`Tag$6738#3"]& ], 
       TagBox[{{{
           {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[
            1.], LineBox[CompressedData["
1:eJwV0Hs41Ikex3HMKMwYgyIKM34ymqQ8m+1yMt9vdJHknJKtVZTJrVA4UVJp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             "]]}}}},
        Annotation[#, "Charting`Private`Tag$6738#4"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"3\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.65}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{398.85546875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.98`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.0001`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 10}, {0., 4.04052224297908}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwVz3s01AkfBnAa4zoYKtdi+MnUuES23Si+39IFad6spKM2mWTsJqWwkWxJ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           "]]}, "Charting`Private`Tag$6738#1"], 
        
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVx3k81AkfwHEM0oxjRnI3M/xkEErPU4st329JW5Jqy5LdskaMBykVydFW
CEuZEKNWli5SrkVIckQ5kyGWcdSQsxxDjrR2nj8+r8/rrcM+9aO7lISExAVx
/3/qRbas2YkYqzsGKipZP16Cl3ymnSPzf+D1a7GUIT8DVuoqwpjMC/Awb1a9
NSYHFOOL88hdV8CFlmC5K64QUiuvMWSY0UAPHe10ulAKxpMnrq9w4qCckeDR
oF0BvYp3/lnujIfzBcHdtF1V4LPd/+Q8IwXoPBsh/WQt/NU+cG/W+g8IKtBI
DvR4BUvedoJpThrwRJ5rfz9YD7uab6z/0pkBQezoo/3LTcD/6pk4xciCfcOC
wpnRtxDwir5pMv8R7A1L58aVtoFmQnvjJ+vHUMevO2kVwQe2EZLGObkQNzFJ
LqF1QOBjSulMZwEE6zDYW6S7YFXPB9YnRinYlBeFP/Hpha7K5/4TI6Vgp1Wd
P6PUB48e8GrG88sgMir6L9v8PrA/Y+8yZl0OTtoNI36f+yFpdVnSMOcFeBdf
3q9s9B6U/3gtNd1ZDVtLjlUleQshvSHNb5xRD5ufNvJqg4Zhlldk1B9bDwcq
pHwiyodhN6dR2LZYD6Z2jMqKb8MwQZp3KOM3wLdskV7mxREw325vGR3ZBNNt
N0Z4QaPQmrssxZp8Aw0lybff/DIOvzUY25q58CEgksa+++4zZOY/1c++yYfU
8JYUR8oktPF2ktY38UEkd93lGUyCHsepXN2iHex6tnTefDgJDaRwU4k1HRDw
+V7o3xZToLq9R/lN3Ts49uyBw6aVKcjJje7xMe0GebdHoyl+MzCmPBZr69oN
vqJLaw9cnQFWgK2VQWI32H85u3Xi1gz8uY2SLlzsBv/MEzb9NTMQXx/r4Vzb
A9olmcIcFREECOOmf/ilF8qjHPOIAhGkURrDaDYDsFX22pGS3lngwNuUiTNC
+OgZ04oS8yCR8aWsJ0YI5zWVa2Wo88CT1hY03BNCrJe62nPGPLyu96BnvRPC
Up/rf0gwDwZHljPcLQfBNT1LMBkyDyOerMd9kkNQ/LE4/fiXefCKD61o5X4E
p9jIR8TAAvgOGQoLc0aBYqJ6wjJhCQaO/y1XVT8KavTvJW3Tl+BwV5Rp8+Ao
qO9d02yfuwTmjcMXhjTHIO33G5vNG5eAlH+fqho5Bh3vbRZipL4CL0TH6rzL
OMTcNKTZnPoKVWs0Uiyon2A5yOWq245lIOuEs/rNp2Awsymf2fgNrlMbjdJ/
FcFTu5T+ABMJZPcceUFq+gJYaWVRw5ZEv9pw9inWEty6YMMx9pXC/NPyh9X3
fgPLlOyUgv0kTA/2HtvkKIEyXQdWjRhI45W05UOzE5L4nZ+i82GhNErwB7A8
iIT07mQKN0YG9c95BB4xkkG30NR+rf/K4uBc8k+U57K4scd/RFQri7ZDXqHx
fnIYNVQaxDq6Cu0HuRvodDJ2BiZvEPWvwrEa9qXXTyh4lnb0xpyDHJrS3q2z
dlFAgeSK7+kWOSTDnKtApIgyqlXHo81X4w+fnOd1HagYyvoaC/dXY1f1CUln
Yxry1dwrtpPJWBT18jhzjoYXExne9W5k9JDxH2hpUcZjRe93b60ko9uZ4CL5
W2uww7hPK1iZghs5G1rsXFWQbWNu/NCFgm+UjSn+FmvRSW+jystcCj7LuXLb
mKSKsXvgAHuegsGSRgebelUxSTp6qG2HPJIFQXt8C9Xw4/LM7ZFIeRx6oJOY
FqKOWqv4m1/XyWOigYZ0qYMGcjX0zbzlFJB7y+OVK1MTk9z+3H3GWgGdE4+1
yA9rItG6T+AQrIALu+4vplVooeCc2dmhIgUUDu0MrI7URo+SS6fyxhQwY7uZ
VrPrOrzD4mbJ6Crikwh/GseEjmVSuWzJI4oY6eC2jzRHx0dqso5hYYq4RZCe
FdnMwJmz7IlzRYrIM7z9pHkfE0/1pQY8/KCIv1Ve4+0rZeJFxcbNG5SVcL+W
w/0GPR2MP+T80hOUcIfvq59p0To4pXhXw8tTCdO02XpNczoYXa2mlJGghHo1
D5Psf9bF770rZPvKlJBrUm3UVqGLraV5qx0GlNBDJP223ojA7srh+FkSFdn5
M8zoOAKHtziOTq2los+Vw8u2Nwhk1/VvRlUq+h8u7JRPIPBYe9zZOLGj5vyv
c5MI7F3y6TZRo2KOxeLX5FQCx37aa+WlTsXFqpV3D7IJdCcvuLzXpCK3Tf7a
y1cESt8PV61nUPHW3ZOeV+sJXHuS2KPGpOLdcy3WexoJdDq9zs9d7GJV7lJj
C4FWVwyzJHWoKHBe48nvIPDFtpZ8C10qsoQa1h+EBOqPZ+tn6lFxU2EQ/d4Q
gW+3lLfMiW0Z0bPoPkxgzQL6Wq+noh0rNW90jEDu+pyEPrHPeDPp09MEajXt
DFRhUTFk2+XFAhGBtyN0Ba5iRyh8aD83J7ZJ2He5YvNy78YsLBDYEdLcvteA
ihmXpDllSwR+2lammix29iH3nSHLBGqsMz04KHahbt06q38IVMgyumxmSMUK
kf7iygqB6JOfdVHsfwEi2nxL
           "]]}, "Charting`Private`Tag$6738#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV0Gs41AkbBnAMxQzjTxISM/5qNKTD1pa2PE/o4DTXW6JWpaUYGwlXKoc2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           "]]}, "Charting`Private`Tag$6738#3"], 
        
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV0Hs41Ikex3HMKMwYgyIKM34ymqQ8m+1yMt9vdJHknJKtVZTJrVA4UVJp
xZFTNIQdNiuiqFwjS0zKddzKJTpG8hiXkNsImciZ/ePzvJ/Xvx8m98IRdwU5
Oblg2f5uynXuCnO325z8m8xu7YwWTnU7w+4Y4yxkPBelhVqmwHKt4CaDEQzB
R83vkzlPgBb3Il/lQxhsePFYc8C5EFIqow0UGVFQvVuyShVKwHTSLWbZ8y7Y
PZwaKut+CR9pf/5Y7IoDA57b8WSDSvCxDPSdN0iCpd7VSnVW1fC8oy/jq/V9
2FmSkxO3oxak3nY9056p0EtvKDnArIc9zbHr57rSYWNXiaOXsBHav3vFTxlk
g/uriMQyu1YIqtPfMlnwBH40WEYnrG0D3XsdjePWz0Clcmz89lAbcNlIGvPM
A5MFgV+OfwdcfkYplXQVwo2I35YbXbtgpaifNW5QCr0vHzz1re2BD5UVgV8+
l0Jg2tJmm7Mf4ckjftVYQRksMbwDt6v0gn2A/alR63Jglww58fd9gkTlssRh
z1cQ9iSryOd9H2jcr1eY7noDpbw2Tu5qMaQ1pPqPGQjBsok988FwGL7yi9mf
7gihwpnte8VtGPZ5NorbFoTAst8qTsgchi+kecey9gaYUjWd2GP8GbZb2u+M
imyCDmM/41rmCLzLW1RgTb4FnfcvWzeTxiC0wdTW/FQ7zIePeKWHTEBWQYnx
04R2+Pxfyn2r/Alo41uR1je1Q3nrlntxAxNg5Hm8fM2ODrhuYU7ZZzcJDaRw
MznN99BYeraaQp0CLUuRxtvaTkiwe8RZ2zoFuXlRIh+zbrhCXxVDtpbAqMbo
HVvXboiXD3pdeEwCrCBbjkl8N5Qc1pu38ZHAg12UNPFCN2gVbvrFLEECccI7
Hk41IrCr8GWLByUQJL47vf/kR+h0MY43ujkDqZTGm+p7Zb8dGDB3yv0KntCa
9CVADKUWLecs382BXPpcmei2GE5+VRQsfZoDPnldT0OGGEai4y7mT85BvdBD
P7tTDDEbzLzHafNgcnQx3X3nACTszaTW283DZy/Ws175QVgvf6tas3YezsVd
E7zjDYHTCNcrMe8bnB/cIC7KHYHiEw5yFlwp9Ln8T+m1cAT8tYya0U8KDh9u
mTUPjIDCpdSm3delsL1xOHhQdxSaijdkEslSIBVk0rUiR0FDYhrq1SoF/lUm
59KpMbAs7gkgc77Da02dpB30cahocbUYU1sEFWY469P2KSg/bKJqlbQEMfRG
dtrpGRAXh37aukoOuaKjr0hNc+D8/FmixQF59K8J515gScEsa1ery1EFLPCj
Oqw5sAS1bhzn/J9ImBbiPbrlmBzyfAJLCmlkDEtdPPz1izym+YVMSerJKNfe
h+VXSKh9ZHpCyV8RjS96XD7KVkS/mn8anNdZgQOzv/9CqViBJ9tjhEZPV6Dt
4Llrcf5K2LrVqOhnzkq0H+Bt1NdXwdjsuFhx9UocreLeqM+hYPLK9JmGnUpo
pt6pZ31KFXXrVM3Zz5VQBWZde2ZouKSu84qtp4z7x53mDR3pWO5b0FcXpYwf
3rjJO5mqY8C2b6W5E8pYfKvahTGrjuND29PX26igh2JgX0uLBtb4pUivZqjg
mYCQYmqyJk5LziTmzqngZs+NLXauq/BQtu+demsKvtUwpQTuWI1KsS4Jbfco
+DI37A9TkhbuzRL3nhJRMESe/a+mj1rYrxBSLVhPRZWeKzbni7Rx8fmYoMqb
ioOPmPGpV9egNuU9xj+hYryJDrnUUQcrqgJ8WV+oyEv2qHNl6CJD6LONwVJF
p3jnFuqwLvrEK2+dc1HFb3syF1IFa9Gkvjr4UpIqigetLr+JXIeZQdnXLFpU
Md3SfG2zqx52z+2iXVOkYU5EoLrnJn00W1532mcbDSMdzxwkzerjzzVDIf0e
NLToScuObDbApOT90XV8GvI3/JHTfJCBZ3XdiydqaBhaGc0/WMrAC/Swcx6z
NDy01jGzwYiJuzaSg/mGarj7fN0J9Sgmco4IDt89qIap67hGTbNM7CRd3lge
pIZGVY8T7U8Y4nWtILmJFDXkbXrDbhMYYu/xqgMnqtTQY4bcKmQTKGFlaQyO
qiG3QMKIukugz6F4k3Mr6egT5rBoG0vgebV9zqUyBzoUdVHvETi1hRmlpETH
W7OBMbxEAoPXONU+kjl3x8L331MItP03uatfmY4Lr5c7Hz0lcPxF1pFfqXTk
tVGjq+sIjD0ZLgB1OiY/9PX6j5BAt8pIUbTMDy+2WNs0Ehiz9fOkSOYXWjxp
YwuB3Y9rf1zSoGOPk6ZX+3uZ9Y2L8zTpyBLrWPeLCfxH77sIPS06bim6op8x
SOAdKVfHW+adEaIF92ECC097Z/wlsx0rJX9klEBtq8EHDtp0DPBm6E9PE5io
nv1T1Bo6Xt3120LhDIFW2jo3O2WOUO3vuDhL4HwPpYHQoSM/7+Htb98IDG8J
5QhkTr9B9iyTEvhAg+xD0aXj08PuVlcXCbTZqx57XOYiw1o9zg8CX01m5WTK
LJgxXlheJpD3Z9Nricz/BxylgO8=
           "]]}, 
         "Charting`Private`Tag$6738#4"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.98], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.0001]}, PlotRange -> {{0, 10}, {0., 4.04052224297908}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.65}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.712205864643621*^9},ExpressionUUID->"a995e1aa-125d-4947-b1de-\
939e20fbd5fb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.93"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.710112878752482*^9, 3.710112883030458*^9}, {
   3.7101131564906282`*^9, 3.7101131579767313`*^9}, {3.71011329664681*^9, 
   3.710113297966223*^9}, 3.710113484740274*^9, 3.710113744743842*^9, {
   3.712191737701461*^9, 3.712191740213166*^9}, {3.712199443219236*^9, 
   3.71219944980058*^9}},ExpressionUUID->"cd39e891-e09c-4566-8b5f-\
54d2d61d7d97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu3min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.68"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.710111948820552*^9, 3.71011194902748*^9}, 
   3.710112071772037*^9, {3.710112176801547*^9, 3.7101121771979628`*^9}, {
   3.710113021899641*^9, 3.710113023600956*^9}, 3.711056937898798*^9, 
   3.7110601946081123`*^9, 3.711660439108975*^9, {3.712080641113618*^9, 
   3.712080649875744*^9}, {3.712081377631279*^9, 3.712081379806391*^9}, 
   3.712191289890892*^9, {3.71219995710354*^9, 3.712199965959146*^9}, {
   3.71220024748069*^9, 3.7122002476222*^9}, {3.712200794186878*^9, 
   3.712200795121023*^9}, {3.7122073854215813`*^9, 3.712207386779599*^9}, {
   3.712247353505636*^9, 
   3.712247354486206*^9}},ExpressionUUID->"393b81d6-4a48-4c32-b3cb-\
798c6e38cae8"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV0Hk01AsbB3BmmMHovqGGKEY/RUKl23rjeSKUut4ib6JyyfZGxM1WylJZ
ypYk6iKSpUiW3CzJFsbOyDrKNTPJdu2TkZt33j+e8z2fc77nfM95VO09zB1J
IiIigcL7fybftKfscrinX0HoPCVInfp1LMaJM4z/QtCTf9eHBybBan3lLQbD
H3wuU04092bCT3Elr6X6QuBC1GSe8Uw+JFdFqYgzIqBQMuhFzq5i0Jp2iF51
joELCrlhn7TfwtBPKT9WeuNgm0iuxjlBObjpeV/+ppIEBx0b3t6Lroai7uGM
BcM/IEmuw7AHamHZ9QR71jkVbNP+0u3i1MGR1vtb+L3pIFrn/4uiZCOwvrvE
z6jkQJmffF70SCv4NCjvnC54AbpuOnb6Ru2g+KC7ecowFyooP2rDTnaAvSaS
J5zzoQTOrXald4JfLq10rrcQOvfSl2q2dAN1cER9SqUUzJTkexMr+6Cv6p33
5NdSKH9w567KsX54kZlYO1FQBuspxuzFzn4w8zKzHTesgKZVac3GTwOQIFmW
MOr8HsiG19rOfmGD7B+NpNneGmhyOdsmYjMMaU2pnhMqTND6hVu0UseBhcQ3
mp8jmbDT4Mi3jSscMHZu5nQJmPAi6WftBl0uTJK/WZaxmiA5Jcu1JoUL+/XM
DkaEtYDNZXHZGE8edOSvkNSn20Hr1E1LNbFRCGzSMt1ly4IRI42agdExyC74
c+vLhyyY3idVFC43Dl2JBuQtLSzo2MXbMKM/DmrOVhUKB7phXY1AYjp+HJrI
t3VE5D6C0Uvj0Hq9CaDrDcq21/fASmzRbw9vTcKr/IhBN50BqIrrfZrP/RvG
ZccjTe0GgFJSR86gTIO6j6m+RvwAnG6lmbtrTMPTQ7Q0jmAAzssnWIS6TkMc
M9LJ+sMgRNXKirVPT4MPJ2bW5NwQmPAGfO75zUAqrfmWjNEw8IMrWW5us+AM
nUmTXhxwMJkux63zIJLOLxu8x4HVYMewGd15SBTbyG7K4MB7b9bv8TAPjUwn
5Zwe4R/fksVKreZB4/RKuuNBLgQc4Bv63p2Hry7quZ9EeTByWzWlf2IeLsXd
qOyI/QKFiTF7SzIXwJ23jVP8agyCfXPuGovwYfhCv0Q1cwzoZ3KYDjQ+WPSF
67Ryx2Cu1iDXn86H/c2j/jzFcfDy2ZYQpsUHcsHztfSwcYg3ybq7x4oPiQGq
+r62EyBxcd8yL48P1XIbkg6snYIrlZJDc+bfQEr1tvrn/TNQ4S6vtDd0CRoP
3d9x02gGjOeukqujlyDUKmXfJvMZoIc76Bo/WgJS7FsTG9cZoOzwD4TsJVj+
MencmyzsX9eP/5u5BBNsy+x20ixsD6F5HJEWQEui+raqlllY906qbTlSANFr
mzXTfpuHcSvB5o7AZbAfPP2e3MKHtycHDXUsV8Dzw217D/VlMLv+JP459x8o
uCJtoXDsHxip2X+sTnsV0q67ju88I4LBg/THkntFMCR15dTCpChKXZb9er9c
BEVYw1hxjYwV9zmvE3RFcetVJ7/TmuJo8F2iyCZbFLmLj/5De0fBuMAn0VJr
SGjKu3QjzlMCO7Vdh/w9SWjGjd2urCyFUhrx2bYtJByvtQ9qzKPhlYwWJl2J
jDoyPZsMbdfguRR588eXyCgFi3bs+Z/QuPCD3pd8MppMWX/bbLkW30tY+u3g
k7GvxkHUWksGpR423ejcK4ZvwusuMBZlMPV5kfJDDzF0EvcebmuTxTNT9qS0
HDG86HX9jfRjOdx9MiOIxRbDHc7b207YrcMR2zW3PaXFsV1Wi+Z9YD3m/uVR
9rueOJa/CnmiRabjkWEJJZ6LOF4X1TzZMkRH35J1MnkPxVGKfe2oe7E8msq6
nA94L468TNX41AAFtCmbtSriimO8xgaxUssNGMD/NRdpFIx97NRgx1DE5gDx
NTnaFLSOP98mPaqIc/mMGVEzCi4deS5IrVRC3R3DEdkeFOTwDPxqwjYi7YJ8
SUMUBdP1dim12m3CDF5IgmoeBfPueMs4aytjV/z3zMNMCoZZXjxOXlRG4z0d
cx0cCu5hp+WEtarg3UTuvuhVCiZue5LXepyBNf3nNQMVqBhYFZV4vJSBSs6f
yyJ1qfirkuXzJjVVDPWf0dQ9TsXD7g02MhGq+Kh9j7GTHRVTN9qrtSyqYrCk
pHWOHxXVarMSzGw2Y2TalFtWFBVjtWs0uyo3I7268FFCGhWd5sU6mZoEej49
rx9WQkX7gjlGRAyB0ozdSleZVHQLsVgxvU+gC7ferEFob4viXukHBErNKfgq
NlExfNE7OjaBwOBToplVQr86IPj+KJnAhW61G9ItVBRUr/ZkviRwi1WNbHqb
cL9LOqqugUAJbsxEHYuKj59ddgllCv2nezm9m4rPrrYZHm0m0LjTMshF6BJ6
7HJzG4Gd00ZjtI9UZFvLubA+EsjQm9pn3kNFdc4GwxEOgZGHTzWx+6i4s/ia
cgaPQN+Y2gntfioevDMocBwlsEjTnhQo9An15Ndj4wR++Vn7X6oDVPRyZSjP
zhLI5uzPchikYsChYEHhPIHVU8e93gh9Z81I99VFAn1oyboUNhUT85/dW1oi
sO4s6UGW0OlBYs5lywSGLyjuXhL65SlHg4AVAp18rzUeHaJi8eb6Tfo/COxe
T1gkCV05v1WwukpgD0meNSb0/wAyLrzP
           "]]}},
        Annotation[#, "Charting`Private`Tag$3890538#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0mk8lAsbBvAxgzRmnlBJljE8skVHbyVpue+ish0nB+2HEONNFCFLRcpB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           "]]}},
        Annotation[#, "Charting`Private`Tag$3890538#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV0nk01PsbB3CRGkuYwdiZ+Y5sSXVvi1x8nppwabjXli6ihLFEXdeUkCwV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           "]]}},
        Annotation[#, "Charting`Private`Tag$3890538#3"]& ], 
       TagBox[{
         {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwVx3k81AkfwPFhDoV6mMqZOfxkNOuI2g7h+91QVmUrpJW0sRmiS01FaFNC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           "]]}},
        Annotation[#, "Charting`Private`Tag$3890538#4"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"3\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.68}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{401.65625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.93`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.1`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 10}, {0., 9.343199002723702}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV0Hk01AsbB3BmmMHovqGGKEY/RUKl23rjeSKUut4ib6JyyfZGxM1WylJZ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           "]]}, 
         "Charting`Private`Tag$3890538#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV0mk8lAsbBvAxgzRmnlBJljE8skVHbyVpue+ish0nB+2HEONNFCFLRcpB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           "]]}, "Charting`Private`Tag$3890538#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV0nk01PsbB3CRGkuYwdiZ+Y5sSXVvi1x8nppwabjXli6ihLFEXdeUkCwV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           "]]}, "Charting`Private`Tag$3890538#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwVx3k81AkfwPFhDoV6mMqZOfxkNOuI2g7h+91QVmUrpJW0sRmiS01FaFNC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           "]]}, 
         "Charting`Private`Tag$3890538#4"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.93], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.1]}, PlotRange -> {{0, 10}, {0., 9.343199002723702}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.68}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.712199590195095*^9, 3.712200143734273*^9, 
  3.712200425269767*^9, 3.712200967242405*^9, 3.712207607085322*^9, 
  3.712248138532799*^9},ExpressionUUID->"e015fb0a-8951-4060-bcae-\
774b740ce0b5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.5"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7122083610073547`*^9, 3.71220836102988*^9}, {
  3.725621755725686*^9, 3.72562176409319*^9}, {3.725632130952986*^9, 
  3.725632165067752*^9}},ExpressionUUID->"fc3fd52b-a13f-4658-9997-\
10ec80778064"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "1000"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7122083783448267`*^9, {3.7122086967026873`*^9, 3.71220869777219*^9}, {
   3.725632143183049*^9, 
   3.725632157437933*^9}},ExpressionUUID->"bd0411b5-5e20-4317-855b-\
7f6cb637afd4"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV1nk0VtsbB3BzRKbXe47qmoeQKGNk+Jojc4YIIXMSUb2Zi0jxipAmNBgq
SaVCkgzFrV9UiKQU3XINZU6m37l/nHXWZz1r77P399lnrS3le8DRn42FheUD
9fz3HplctDYPmDG4b779w69lTcODxUfVTa+8Myy7n24tof3TkME7FrD2yqDh
0OHDYa475wy1TcWqzkSMGbKPnpczblk0jKkvYeG4MmUYa9Qv/DmeBR8+GJQa
pv02VNnG7RKqzQbduW6bmIglQxltE/ecm+z4X5p2dJ8yK8zDqzTS/uXA0rkk
m/kidrjvPr1fip0LyiXtkiSdC3VGperJi1zwqFo/rZHGjbdBWwWZH1chvTHw
hePSarjXO9ZeKOVGXcf9C+ERa3Bar+basjcPRj+t7Gd+EwAb/8SXnbyrwZwt
luxWFsJ+Heb78rLVqOeYnJoqomGaca/sTSMvunnz+9n6RLCS06kubcyHcWGD
F0J0AtpJTcOXa/ggLnXqgmqaKC5ueaiok7MGWgqbkw2a1uKZydf+a7/XwFa1
e7/N0jr4XO6f6XXlR5y+tNG+CDFMuzO0QrgFkGPaqhR9SxzK/PGiye4CKN8R
JpL2TQLk+sH20TIBjCv3R75TlsKiVXHBZzFBiG9TtJgoksGtZlV6c6Egbhos
Pv6tLwvFsc47254IQsu4fTNLnyw23nwjVtwrCFvLQ+sE6PJIpY8S6QJC+GC9
PZO4Jw9nteZmOUUhBNiv5xC32wDFKOf2YSMhxLs+G1NOU0B3/oExsQghrN6d
46shrwi/KK6gq6lCyPMKfL+tSRGZTXma0ZeFUOG/5pnVkhIcJiKEzV4IoT/S
LScoYhPqFzV/CYsII+iIMk84vwqOftnzglVeGNPRK3FHbqnAflLu+1FtYfAd
Lw5M+aYK7Vne62vdhCHeyhB7q7wF+1WeuGSdE8aQ5df3zjFbwLkrisOiRBg3
X+7I7m3bAlZu8llJlTC02sVXfQlQg6jY0y/hHcKw7W7+9bNIHZ0Rw/nxHDQk
fPZ0459Vx/PcnpQ+IRoqf8w+U96hgVeVy+Wj4jQILSicDZ7RwFAjm77WVho6
JTI0By21MKA6XnUjkAZORfkC1kIthEVqVo0epEFL7SmX5LQWxitqxWfjaDhn
OvHeo0AbCvG0iL1naXAPdo7untyKWJ6aoO7HNJw+OP512kIHiQ+k62NaaKiL
Sd1Bu6yDd7q/1k6/pkGMWfOXvYUu6n+qcu39QsPAPbGnbRe3ofXTWJ87hwgC
F7+xPzE1gLnYv4X5JiLI50wI7TtvgERbhsiElQha+UW75scNcFJtlYOyowiU
pKxKtM4b4uTHDTM23iKYk3aV7TkMRMttCrCPEUGtxePnDi+NkO/ctNhZLgLH
V6sWBmaMoN/YWXbtnghG7J1UwyWNoeWULOlVLYK/3MfOMQ8Zg1WsWC6/SQRx
oRLBLyVMsDv+xNONvSJAVhKvWZQplJhpLNKsdLz4RBiwXTKFYPjCP6c46bBV
vhn+tMkUz31buL/z0OH5oqNLh2YGVy2br0eF6YheEitSuWeGManv/QIydFQF
V2uI/jJHlObYcQVjOrY92hHYRVpg6cEDo34zOho5Pp/PNrTAVpMJnLSk400h
5wpfpgXyG60KntnTMd7l2Maqsh1LHlnTLV50KBiPeY7ss0T9IbUM9aN03MlM
PFN21hL3Ci8oecbSodVPa/J/bIn12QIbEhLoMGPoKgystsKkat/t8hN0+Fak
TnbesELtZuZwZRYdl9ZJp9Z/34EHG2rlo8roEJpyqczaa4vOl55WCW/oEPeU
cko9ZYu33BJZ3e/oUH4xMhd71xaqKUV0xW46tl9MNAxasYXKzn+EGz7QEW9y
87XBRTvs85ALezRIx2xb/OyhYHtY/cgIej9Nx951b0VkrjggfpWd0GYRAiF2
j/65XOUANV2LslUEgfDkS9WirQ4weak61UcSiB8P8OD/6YCdrPdbo9cTuNC4
cG1ezxGKCckB2dIEOkLk1Dt6HKFBtyvbvJmAwWOGQ5ygE/S6psI9LQlIvh1+
XSDnhHADoek/VgRYh92tG3Sd8Cr06o1cawLNhL4Fu78TZNMvtjXaEbA6yKqf
VuOEOZmi4kVnAi6KpxRyfZ3hteTZNO1D4MC5iyvlVS5IPHb5sRSDgH0FX9zr
NhfsG8gVO3iUgFpL3J+fn1zwPnNfZEM0gdnJPTNqPK7QPLGwxjWOQKyt7Ei1
pyvk2A4dDz1O4CTn7e5mrl24XlruqpdOoCiy/vbHXW7w/rONkV5AYH7cUSk3
1A0sTiQ9q5CAY8j3EptENwyZP3LLKSLA4SNYVF/qhrMpLN/yrhIIsvXNLpp1
Q95GS5v0EgKbFbmO+OW4g9j39IJuBYGnn2ww2r4bepHMjAd1BETdv9ZdH9yN
e/LhvWefUPl3HdbxnNuNkg/tREQ9AelXhWqvxT3gK/Fqv0IDgZSaCdnK/R7w
GWFtPNVEwDYnlyeK1xOz/ncLJP4m8Mmy/+2CuRd22WbI5nUTEC5d+uPu4QWN
7FYi4D0Bcw5xmdoIL4hLdKzW7CFwu94rknHJC/zGuSvtvVQ+6gO0mQkvGLhq
2P75SGCt2KDT+KU9GJ5PYJceJKDEiNoXftQbNTJha9vGqf6VJK9IJHsjkdF7
LPYnAa+unLPtTG+43/ghrvqLQLbag8cq172RzrlnMWuCynN0hnfstTccOmeC
bacJtPocKQ+W9UFLwu7N1+YJ+O+IHvNt9wFfZPnHZnYSkkY9lwd6feDeKbDP
i4PERy0tW68hH9y3/8t9jrKj9GSF27wPhsdpXhu4SGA+ONxexhcjt0xEE7lJ
/FXqNqV/xBfWecFy9DUk3rHpzItK7MV0SWTDOzoJo9o5jvYwP1yY4WO+liOx
1fe7Rj7DD7NGgc8M5ElsXv3ez+e4HyrWvc2poCzu/rB5KtcPir3PxTI2kPgz
H5Us+sQPHH6xLWaKJKp0Jtl9ef3h5jf1rliZhHzNKNtMqT/u2n5ml1UnwVv9
hWX9lwD0Gm2SVjUk8cv+XMqjkQAwOh/6ZVPuHLbmc5oNQGKysdMM5cvrq8kM
3kDUmbHq1YKEagJTZUUzEEfsPXVgTGKn+TaPwVOBaCgPMdE3I3GxM+fRLY0g
DJ3OU1u2IrFxwiJM72Qw7O6mnapwJmGtlxkpmx0Mp/tyMX8oh6Z2M/guBSNN
Ul7L3IVEuZh/0sc7wSDytPn6KStbHc+PfR+M1fONBty7SKhcq2uskw9B28iN
MSd3EmrOW0j9lhBsba0favUioVuzrkGfLRRfGPzf5AJJ3LHcI/f8QBiSeir1
qw+ReLJacFkoLRzHev3fWSSRWFdd0lfZFIH6llX39JkkpJMWImpFI7HMeb+l
KJ+ElxpPdmpgFGrnGg7lXiEhpGhzvbnwEK42Tr5iv0HigL7dgdDJwxjyCHug
W0nC9HyqcrIKA6GOClmWD0k0C8df5TpxlLpnqQ9trSNxJHzTVeuuaMiejudJ
fEbiCp2WwyYQi0Tf5tyVFqre89BAZm8ctuftNmX8TY3/eqbvflE8euaKCLvX
1PxvZNi4exKQ2LHW+OUbEtVhteGDOYmoO6C8vKOLRJpofG+02jEsbkkinHuo
8/OmqMCi/xgYh65y+vdR/V4oVJhNPo6GAb2CLZ+o/K1qb3lIJSF/G6/5tQEq
n1L107//TsL0h7R0iUESfyu07rUOToa3M/bZfCMxsV6H9TjHCXi/4tzv8J3E
mBjPwmj5CaAk8LbPMIlik+kxAasUbP39BuojVH8YBvpB0ymo3jl6XXCMREzH
tROMs6nosNvS8nCcRP+Fb9khqicRZLRGFr9I0KNSFrN6TuLXfdqFrgkSPBHG
eyIOp2FrzXCq/hSJt7Ge4ilSp8AwSfpSOU3iwR+nq7Ftp8AtlvGVd5Y6j5cC
JTYGnAa3149ZzJF4Yd37m18wHejX1j32m8SsZMDLmxXp2G55XqFwnoRhYLuv
glUG8mnnl2/9ofpdd86lbzID9j/JS00L1P+oGWNifoaJM5avBp8skuiOMVbi
PMuEZNiCUiPlQ408Qs25TDTohEQ8p3zPLv+T0UUmflesWnxNWTnkwVH9EiYq
Ay24ByhLFv68o1HHRDg31xLrErU/Hr+/ZH4wwaLxcZcZ5TK7jexf/2Vie4fP
SUvK5nmTw0VjVN1q0yMbyskyxx6JTzHhfTtP2IXysn6B47plJqr1qhsCKE8e
7DkpJJKJ8A7vP6mUz9QUHuggMiHIs1s8nbIqS6BL5tpMlMkVGJ2hHJoxI7NG
IhOtZSsn8in/Uyr8lFspEz1xmlw3/vveeG/xC2Vq/HCM7G3KMppX0lNUM6Fw
g8/4LmXvRlV3Ds1MsMysian5bz3cc2jSzkT1QHzeE8qX7eo3HNfNxO8funef
UdbLO8FvpJ+JH2rGL1sof/hoPbNiSNUHc4baKP8f7frwkA==
           "]]}},
        Annotation[#, "Charting`Private`Tag$6114#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV1nc81e0bB3AkkXmc8/0eKbshjhFSCB8jp2weKTN7NIxIHrOy1zkl0hIa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           "]]}},
        Annotation[#, "Charting`Private`Tag$6114#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwV1nk0Ff8bB3DZchHunaEou4RuSCi33Pu2xJckSUSWyJ5sLWQpWaPcKyFJ
aKOiqFRIKalQ2craTqWNskYlv/n9MWfO68yZeT7n+byfzxllrxB7H34+Pr4B
6vr//dvoXxsL3wk2X96anKWrVTnh5/etMD/9nBP27jad2T3EiRQb8pU9PcA5
U/3rypngSc5Kc/nKjLAhzinjt9cTr//hRN8t5hM8PcYZHylYXVs/y+nrY5dw
Uqc4dd7fYrnJc8D61bU+OmyG01lX7LN5kB/PUldGvWTOgcwpG7JGWhAzxxPW
TxcJwDfGvmivvBCYxa1K86WF8a+o9+wpYWG4Vi4c108Vga2s/+s/XcI4Uu/3
2H5GFLs+K3i9y5yL2rbreaFh82CaZbkq21gE39/M7uR+lER+W/rF0l4RcCfP
K3Ux6VC78vOQdgANdwVHx8aKCJxodK1+7C+KLrHc1/wvSaT55dY4vRTFMIP9
mC4tA9bXKXcfCzEoKKfl6aQuQP3a5DAxmjgMNXQT2Q9ksSZs4sagpzhsdbp2
rp+Rg3ugt8zzG+KINVYx2REmj75SuaB0u3nIMm/UiipVwCl7+1aZ3HkoWxdM
pn5URKV2grzGq3kYZr7e9ZypjKHucPawiwSidCs+9zUpI68w9+j8HAkI6ye4
9fuqgJDUP3+9RQIKqzUtR4pUIRto92h0lSQusf/enjJWwz9dcdWBQEkYmrbq
8r1Uw2yaQev7PEnYWu2Rk5RWRz+LNXhwQhJ9Nv/xZK6pQzHneSJTSgq+dgsF
FTYsgQ6Lb2WnmhT2O90fYqZqwO2e1A0RGymIbs3y0lfXRHa2Q1+xuxRy3P26
Vz/QRFJ53u8LoVK44jPvvvWMFrjkudypTCm83uWc5R+2DG9DZ0IT26XgH8Gk
hUpoI86DSwq/k8J41GxsRKk2LpZq+CoMS0E8/rxf8kcdHNIv8VhMo0OhMVK+
g7kcHAGs+sei44NVf/fm6OV49F1Q4qIFHZeerMvsbVqOfk/xCRF7OgxbFea+
99WD3wnb0DE/Omy7Gn7+KFqBcadzHrcz6Djw1s1ZYnIF3OvJYrWTdFR8nrzP
XKeP/lPPf9icp4P+R+NYwIQ+zj1rYn6oouOFYrrBgJUhip7XqQW+pkNIU71g
TqEhjowVO9A+UfX06oSVxg2RaWE2ETFMx3HzkW7XgpWIUOXOaf5Hh0vA5qiu
0VVoW6J5OlCegcPhw/3jlkb4z7HPvFyNgdrolHXEKSMca/fLbFnKgDy3epGd
JQv8Bx5dO23EwLtr8nVNJ1cj5e/nVbc2MeD396PAHXM2AkVMbvrHM5ArdCDo
5Qk2TNfvPN+cwkCjxILO6WE27g5U8UunM6ClbF1seIKDNt77PT7HGfil4qTW
sxfoaicXCpUykFFydovfaWCS43ewppwBDebPI5NPACJrqty1koEtBqkTpLIJ
Bp5osQPuMFBjefvRxicmePAwe1V5CwP2T+f+eTdhgprI9vndHQx8s3PQCVUy
xcTcA8SPLgYWuQwd5+4xhYb/xWc/3zAQG6QY8ETRDC6TcZXmwwzgaILY2t3m
yA13LAsTJfD4jQybP98c+yOer06dR8CWeSm07oE5mt6zfudIEXB73NZpRKyF
/2XdumwZAlEz8kXa19airkLWarEKgcqAKv0FPy2gYnzhe/lKAqtvrfPrnG8J
x0RJLTaLQL3g2xOZHEvcdPom/nANgfZCoVlxniUubJQzvWNCYLjTvmmO9n9Q
jAitdVlHQMN0yO3bDiuk1U95ebkRKOfFZVw4ZoUeO+H9hzwIGL4mHvjctkJV
It/IBU8CayNZGu9ErbE9TnZVrw8Bryspoy8uWlNz9vfM9E4C+XIqKXcH10FV
7orNulgC9DHHiqPbbRGdnrTgUi4BBTdlh5Q0W4xfqtFfmUeA+fjbr5irtghy
XPvh3kkC/52M4/jP2qLjSYVWcwGB/WaXWtgnN2Ai3DPlxjkCk037J/cE2OFH
W0zMVDmBmX/bG3/G2CHhzLnaTVcJCOpb5e3IsMPPV/d0y65R9QsItuctO3x6
FdDtcIOqF34hyUZoI0ZKm0WSawhsl+sgVU9vRIVJ4fvgBgKBG259OlW5EXdn
ijVOPyQQmphftaBxI9JuySq2P6LWM+zrKvFjI7Q15xtoNRHIq/9zdnqNPc4c
uH77/jMCbYGLV7T12KNOc37O4S4C7NuRG2OlHJD4REb96icCSh1fWgoWO2A0
3phVPUhgzhcXm3ssB+zT1PCs+0ygQcbYUsDHAf7LO/8+/ErAOnyOcWq1A56s
EPpXO0zAUTNNI9trM2jzBmMdJwmEHD85W1bpCHYE76qjIAm7K+KxLU2OuNiS
Z6wlRELvYezvH28cUey/1f8v5clRjwk9mhNcaY0l+XNJxNiqfatyc4K6tTfz
mSiJQ0KXuxqEt0D9ZofsiBSJol13L7/a4ox66Q/ftiwiMT1sr5Ud5AyjwU9X
f1O2DxwsXh/njK7qB8dOypMQ9JQqulvijAK3zGt9CiT8bb0yiyad4UkXy7BV
JqGrKRzhneWCugINRwl1EnVv1uN761aQET/3TWuTWODSX3tuYCvmbVohFK9D
IrRzr5Hbr60wlT7zlqZLQuVpoV6Lgiu8SPeU+ctJJFePqFXsdEVbw7zHWitI
2GZl03aLucFr2ktFbyWJN1avO/5YuMNQQOrgUzYJRsnMbxdXdzgPfJZYxyFh
IaigWhPmjj8b86caKV++674rMt8dAjLpH+pB9WfFO2JixB1rj9Wg3JSErPyA
w3C+BzyCt9B3WJDQity9I3TfNiRIfLq5dz2JhuLEWcXEbWj5HjLST9m9M+tY
K3cblB8tv2RrSyJT78Zt7XPbsCFkTp7aBqqf3yfEhlq2QSTz2eFmOxKNnhFl
AWqeEDTn7JvdRMJnXdSQV6snjmd3KBAuJJRMek696/VE9PtAWgjlV4aGtu4f
PFHT48lrpmyvMnrFedoTpoqzIXFbSWA6INRO1QsqOVezB11JLCpxHjOO8IJS
lePfsx4knvMbTS9Q3I7K8uWcXm8SJjW/BFuDvWGaImdgH0xildegfm6kN65z
tsVnUdYV7fb2jPcGO2dRVhdlBZebDWPZ3gj6tkrYJYTE7+ndiQvueINlcXaZ
eyiJSqNRAS8xH5xsSni6NZyEevV3/okSH7CsL1tp7yUhVvWeb+F7X8S8tb7J
jiXx0+548q1vvvjt39EcSfnFFxtxh0lf5MinlV2jfGph1fx0MT+E0rN6Fu8n
oXOAqz1r4IegpeijHSCxyWK160CaH460jN9ujCNx8kXWrVJ9f8x4tZ9RTSSx
dMQyeM2hACxybaa7pJGwWcPbpZYZAPnoqEXJlINSuiLF8wMgZFgnfI1ymbxP
wqvyAIizsqJoh0kwreNzY7oDsEXVZuAmZe2ztfW16oH4unhFt1g6NW+bl883
fhiIfptXuoU8EqxquXvG/EEI5m7aEp5FotzKY/GjkGCkhTQHtuWTuCMq9Y+e
GoqCif27uOdIyFUVv6x4EEbNndz6xktU3hP+hNUs2IX+vVHiFyqoPOnRMlP8
diOnwdLh+g0SdM315xoK9+Dw1mVib6tJhBhvCAka3QtWXGzA5zskzE+kMBO1
I3HEK6TU6j6VT8b+M8JJ+0DLE1p8vIFEROiyMzadUcgolDBIekzitDSRxS8Z
A0GBTwsFmqnnPTfZqttjwd0c9iv6KfV+f8bL60X7qTlXcM5rob7frsov0nMA
4TqyX5LaSFQF14QOZMXBQdCMtauDROqC/b1RegdRP9dskcILKj/tRQWWrw8i
SFRj6dNOar//FGpMJsZjSyvrkUM31X/rmlJX5QSofB1ZUtpD9adkxeGp5gTo
z+75JdxHolmjcbtNQCK6Uy+fWEn9x44sNJoTL5iEa+WCiza+IjEkT/vzvSwJ
OWEzImGvSZw3Gx+StE4GrowfC35D7U8k29h/PBmCxVOO4W9JRLedTYo8lgKl
jFW9Tu9IvM77mBmocwg3e+8fXfaehPTu5L9Hew5hspZZSesnQQsz9Qjbmwr5
ape/Tyl3xLgpJCungTMWszlngMSN3w5nYprSwDh7wdX+A5XHfD/Fpb6HUbFb
7e405cc2vVMSUkdwItdEuuQjdR4r+T65dOUInE7I1Jt8IsHxa/XSsE5H4y51
+eeU3WuPO74cTYdg2RajwEFqHg2izSwyuPiaci9whHJXtKmW0DEudCf1asYo
76mn0RuyudB3WkObpHxtQ+4bk5Nc+JhJF/+mzAy8sc+4mAu9e2/6BD5T50nh
j3L9Wi5Ei4d0ZSjTaN6LVD9zofC7kseifGHDUoH+r1xI3lzTsYayRc7ol6Ih
LhY2uJMcyomqB28pjHHxQz38uBnlf8YF9nL/uAh92JdrQ3k0vOcQneRhMKXx
kDvljOrCkDYZHhyNBR5uo6zD5+fIk+WBZdbHt51yUPqE6jxFHgI9XSP8KH8q
YdSJaPFgkF3pEfr/esO95x8zeeCFdOSGU1Y1OH0kWYeHf71H2ndT3lav4yJo
wIOYUq/Jvv+vR+QXHqzkYZvRjn3RlE9tuLsknsVDmXZeRSzlNTlJEibGPHgu
8Rs8QLnvlc3ELIcHixft8vGU/wdGxSnK
           "]]}},
        Annotation[#, "Charting`Private`Tag$6114#3"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{632.73046875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.99`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.5`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 1000}, {0., 5.997840472781711}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV1nk0VtsbB3BzRKbXe47qmoeQKGNk+Jojc4YIIXMSUb2Zi0jxipAmNBgq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           "]]}, 
         "Charting`Private`Tag$6114#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV1nc81e0bB3AkkXmc8/0eKbshjhFSCB8jp2weKTN7NIxIHrOy1zkl0hIa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           "]]}, "Charting`Private`Tag$6114#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV1nk0Ff8bB3DZchHunaEou4RuSCi33Pu2xJckSUSWyJ5sLWQpWaPcKyFJ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           "]]}, 
         "Charting`Private`Tag$6114#3"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.99], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.5]}, PlotRange -> {{0, 1000}, {0., 5.997840472781711}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.7}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.712208668996379*^9, 3.712208935829887*^9, 
  3.725632217692642*^9, 
  3.725632375855678*^9},ExpressionUUID->"e901412a-e1fc-4a7b-8ef4-\
325105ad206f"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.712208870602654*^9},ExpressionUUID->"c6249433-246b-40e9-ac65-\
d505fa8ad9b2"],

Cell["", "Text",
 CellChangeTimes->{{3.712205744423895*^9, 3.712205767918931*^9}, 
   3.7125301770487967`*^9},ExpressionUUID->"49d1f5b7-711a-42d2-bb12-\
378eef6f8af1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.5"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7256323890210648`*^9, 
  3.725632389572513*^9}},ExpressionUUID->"b4401382-d8cd-4766-8edb-\
2213a6e258f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.712228847702413*^9, 3.712228847846067*^9}, 
   3.7122290955728693`*^9, {3.7256323990389233`*^9, 
   3.725632410031765*^9}},ExpressionUUID->"942e3a0a-d71e-4c12-bddc-\
9eceacea80c8"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVz3k0FHofBvChsYRhZsyMJdVcJLqEkuTi92RJKVljQpuylCRbV0KULNmy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           "]]}},
        Annotation[#, "Charting`Private`Tag$97848#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV1Gk41Osfx/HB2MnMmJ8tRQjTsYySLfp9spTIroxSoWRKlDUVZUtEJcpy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           "]]}},
        Annotation[#, "Charting`Private`Tag$97848#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwV0nk41GsbB/ARYx9m/IaoSUKFY5uSt43nmy0UZal+FJUlU1GWlLRYQiRa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           "]]}},
        Annotation[#, "Charting`Private`Tag$97848#3"]& ]}}, {}, {}}, {InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageMargins->0.,
   ImagePadding->All,
   ImageSize->{639.8359375, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.99`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.5`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 100}, {0., 5.6502882674621695`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVz3k0FHofBvChsYRhZsyMJdVcJLqEkuTi92RJKVljQpuylCRbV0KULNmy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           "]]}, 
         "Charting`Private`Tag$97848#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV1Gk41Osfx/HB2MnMmJ8tRQjTsYySLfp9spTIroxSoWRKlDUVZUtEJcpy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           "]]}, 
         "Charting`Private`Tag$97848#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV0nk41GsbB/ARYx9m/IaoSUKFY5uSt43nmy0UZal+FJUlU1GWlLRYQiRa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           "]]}, 
         "Charting`Private`Tag$97848#3"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.99], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.5]}, PlotRange -> {{0, 100}, {0., 5.6502882674621695`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.7}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.712229028077441*^9, 3.712229300316474*^9, 
  3.725632533212266*^9},ExpressionUUID->"81eb61ae-e595-47a8-a9e2-\
1bd9270c9646"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"194c0675-b062-4e6f-ac68-3624ec14a72d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.5"}], ";"}]}], "Input",
 CellChangeTimes->{{3.725404980346922*^9, 3.725404980514327*^9}, {
  3.725405055344451*^9, 3.725405056623764*^9}, {3.7254051043443747`*^9, 
  3.7254051327575397`*^9}, {3.7254051632067757`*^9, 3.725405264312626*^9}, {
  3.725405873934574*^9, 3.725405876445654*^9}, {3.725406869952074*^9, 
  3.725406870157707*^9}},ExpressionUUID->"5d5545e7-a0ed-4ab7-ac71-\
5ddc518e1add"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu4", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", " ", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "1000"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Dashed", ",", "Thick"}],
        "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"4\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.712228847702413*^9, 3.712228847846067*^9}, 
   3.7122290955728693`*^9, {3.7251952199287643`*^9, 3.725195228369206*^9}, {
   3.725404291202736*^9, 3.725404344575799*^9}, {3.725404685200287*^9, 
   3.7254046864536963`*^9}, {3.725404922666181*^9, 3.7254049288137293`*^9}, {
   3.7254050303971233`*^9, 3.725405041370722*^9}, {3.7254050823067207`*^9, 
   3.72540509976433*^9}, {3.725405276603278*^9, 3.7254052839143744`*^9}, {
   3.72540548077488*^9, 3.725405481261406*^9}, {3.72540557928272*^9, 
   3.725405644456465*^9}, {3.725405711517468*^9, 3.72540574696402*^9}, {
   3.7254062768059893`*^9, 3.725406309651101*^9}, {3.7254063625614977`*^9, 
   3.725406387032155*^9}, {3.725406434904407*^9, 3.725406442046268*^9}, {
   3.725406547459372*^9, 3.7254065518332863`*^9}, {3.7256205246796513`*^9, 
   3.725620542287575*^9}, {3.725620729818161*^9, 3.725620730365814*^9}, {
   3.725620768670618*^9, 3.725620772444291*^9}, {3.725621051775022*^9, 
   3.725621054891829*^9}},ExpressionUUID->"32dd8302-a083-4f60-8a28-\
a2c5f5ee781c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV1nk0VtsbB3BzRKbXe47qmoeQKGNk+Jojc4YIIXMSUb2Zi0jxipAmNBgq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           "]]}},
        Annotation[#, "Charting`Private`Tag$99617#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV1nc81e0bB3AkkXmc8/0eKbshjhFSCB8jp2weKTN7NIxIHrOy1zkl0hIa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           "]]}},
        Annotation[#, "Charting`Private`Tag$99617#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV03k4VV0bBnBjkcLB2VuDeQidKFPmc2eeOiEJoShjCpEQKlM0nINUiiJf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           "]]}},
        Annotation[#, "Charting`Private`Tag$99617#3"]& ], 
       TagBox[{
         {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwV1nk0Ff8bB3DZchHunaEou4RuSCi33Pu2xJckSUSWyJ5sLWQpWaPcKyFJ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           "]]}},
        Annotation[#, "Charting`Private`Tag$99617#4"]& ]}}, {}, {}}, {InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"4\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{569.4609375, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.99`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.5`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 1000}, {0., 5.997840472781711}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV1nk0VtsbB3BzRKbXe47qmoeQKGNk+Jojc4YIIXMSUb2Zi0jxipAmNBgq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           "]]}, 
         "Charting`Private`Tag$99617#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV1nc81e0bB3AkkXmc8/0eKbshjhFSCB8jp2weKTN7NIxIHrOy1zkl0hIa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           "]]}, "Charting`Private`Tag$99617#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV03k4VV0bBnBjkcLB2VuDeQidKFPmc2eeOiEJoShjCpEQKlM0nINUiiJf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           "]]}, 
         "Charting`Private`Tag$99617#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV1nk0Ff8bB3DZchHunaEou4RuSCi33Pu2xJckSUSWyJ5sLWQpWaPcKyFJ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           "]]}, 
         "Charting`Private`Tag$99617#4"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.99], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.5]}, PlotRange -> {{0, 1000}, {0., 5.997840472781711}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"4\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7254045793334923`*^9, {3.725405043536168*^9, 3.725405057890072*^9}, {
   3.725405100450837*^9, 3.725405133902843*^9}, {3.725405165057083*^9, 
   3.7254052842688913`*^9}, 3.7254061374088583`*^9, 3.725406823484997*^9, 
   3.725407135765517*^9, 3.725619256708419*^9, 3.7256207043541203`*^9, 
   3.725620918672327*^9, 
   3.725621196628545*^9},ExpressionUUID->"44313105-610b-478e-9c28-\
e723e342445e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "0.1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7254083542898006`*^9, 
  3.725408357719552*^9}},ExpressionUUID->"803d7231-10e2-4652-a921-\
8d771ce5e386"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu3min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu4", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", " ", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dotted", ",", "Thick", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"4\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{{3.712228847702413*^9, 3.712228847846067*^9}, 
   3.7122290955728693`*^9, {3.7251952199287643`*^9, 3.725195228369206*^9}, {
   3.725404291202736*^9, 3.725404344575799*^9}, {3.725404685200287*^9, 
   3.7254046864536963`*^9}, {3.725404922666181*^9, 3.7254049288137293`*^9}, {
   3.7254050303971233`*^9, 3.725405041370722*^9}, {3.7254050823067207`*^9, 
   3.72540509976433*^9}, {3.725405276603278*^9, 3.7254052839143744`*^9}, {
   3.72540548077488*^9, 3.725405481261406*^9}, {3.72540557928272*^9, 
   3.725405644456465*^9}, {3.725405711517468*^9, 3.72540574696402*^9}, {
   3.7254062768059893`*^9, 3.725406309651101*^9}, {3.7254063625614977`*^9, 
   3.725406387032155*^9}, {3.725406434904407*^9, 3.725406442046268*^9}, {
   3.725406547459372*^9, 3.7254065518332863`*^9}, {3.725408614428068*^9, 
   3.725408632681034*^9}, {3.725619508393066*^9, 
   3.725619509157702*^9}},ExpressionUUID->"2651afad-a74d-40ee-acc2-\
e19c1b5ac0bd"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVzXs81fcfB3C3Nosaamfk7isOnazbhhavz9LGZLogZv0IcaTYspRKNym3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           "]]}},
        Annotation[#, "Charting`Private`Tag$287543#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVzXk41fkCx3E6arId5xyc8xNx9CvHEsPUPDee+H6imYoyypIlDNmKiKEk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           "]]}},
        Annotation[#, "Charting`Private`Tag$287543#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[
          1.], LineBox[CompressedData["
1:eJwV0mk41P0eBnBrqWHMYiwzf2MYSw1JpzrFg99XFKlcRdKhoimmjVBaJLRY
ihglTUm28oiQGjpUspcZSxmhLKlB1oxQBifPnBf3dV+fV/ebW5990tVXQU5O
LkGW/3daOHvJmsNxts7DE1M9Q0ugVsTY7sE4isyN6C1xbkthsb7iCoNxHiWq
naHZ8pdCWuUNPWXGNWQxEoV1HFIBs4nDCYucRETevD4yma8CPfgHfxY6bqK2
XRRDH/llcMImxP+33l1UqOd8rIy7DJ639T2ctr+P3ioovRwSLYO549u7Jznp
6EU7YyBIYzk4NCUZ/erIQvgQyaJfwnIQzR9Jlug9RomM4n3+x3Bw5i3dYqI4
D9VKqLn/TsMB9VabcNz+CYpsY/lHNeOAzQLFUU4RarqV44RbpQrnnuDKfnY8
Q39OfbV71aUKzjcHl/zMeI4Ce4hFdUpqgJ2r2j15lI9e77ZK6zJTg0r7s5KJ
+RKUW5ns7BmqBku7vpmM65UhfMuCXykOD52Vr0PGhsoQ637PgI05HvJyeDWj
xeXoKm2nAm0nHlyCXbxH7F+hSw6D8ZIkPKQsK0/5znmD9PsEGQV4dSDdf6cw
2VGN6nOiOzIl6jCPL30caF2DIl7MWIcpE6D/UvZOSUYNmo6wFp0hEaCUE/5g
4mgtOo0nRXwxJYDn2nVWP+br0M/IcLvsfQTIFKQHjeo1IJsmt+jxUgJM80pY
X+IbECsmxiKymgBbOEJxq7QB0az7c8ebCDCm+Nu9XCRA/M/3a/f1E2CjjYvV
tZhGFE87Kc1WJ8L7ogUFk4kW1FYsnovwIQIJLTugZv4e4XQq8vSOEeEv42Sr
mMPvEevKguDRKSIkTD+eCv3wHtlbES5woomwLumjLzv/AzKI9IlqziNChMDM
eY23CD29PP93wgQRcotfGOffFqGLXw9Tm34ToZW3SdGoUYQqyn+3zy4SwZCz
95W2ZRva8SM5QodAAoHiVXM58kd0I1jBOXY1CTRtukgt9e2ItSXP2Os4CQqL
rnWdMP+MhuwDK8I6STBCGol3PvgZMfUvepzvJYHJGWfbFcmf0cPhYNyJfhJk
WOMyxdLPSDvIwmGdhAQ3G+L9POu6UK5PtofbUjKcESdOOu7rQeY2940H1pIh
HSe8Qtzch2wzn5sujSGDrc2FfZEH+tD1KxKP+TgydAeYrp8424c+CkafDnHJ
oN0aN9iY14dWU/vXFN0jQxJv+9ZYwlc0yODsHy8gwxWjZvxi11e0Ms55yFpE
Bg76cHcsWIyCeVIJV0cD5LJ+lXfFidGoW4Y2X1cDeEpYt+ChGGkK5YJa9TXg
XYMf/XG7GO33reuVY2nAit0LWb5W/ShcKaDVyEoDho6YPOmVH0DTu1c08v6j
AcduXqx4zx1EnRUcb/ZtDQgYWCnmFw6jAi51wUyBAn0HPqlUNQyjPbXls9nK
FHDrjDVv6h9G31SeXNJaRoGNwu/nB6gjaOFQoOu0OgUUix8RNGNGkO4sMTNK
lwK8MH3bs96jqNz94RbVjRSoIuvctSSMo+iyYY0PxyiwXP+qyZeNElR1y2HG
8R0F3lknrQ7fLEH1hgPXuwUUiN77YIOuqwQ15BFXnmyigAL3v45exyUoXtnm
ekIrBeb+jHE60iRo0eCTWWk3BUa73XNbFCaR9NlJp3wJBRp5JisrGydRLl3R
31ZLExIIQlamzxTaUZb0OspbE9hdu98oNv5CTSXmi4+GNSGo7ir7pMkculRu
uWd0vxYUB6q6aW/9HzJuKAvVeq0FmReOj1h4yEFJ55BPs7Y2XE5f2DU9Jg9e
XpGBj3y1QU7UB69CFcH/h0GOSZ42GJ/2O7ebpQxZax7m4X9oQ//MnT2410vg
i7mT7uYVOuA8cOzizSAVSO1QDEpg64BLP9eUTl8Oz1PjRDfu6MBIDTvyXQEO
etdi3YV1OmBObNe191YDbuqK9XHTOrAczRzsnsLDSEbf/ixdKjiOe/42cCfA
C3N/4W1HKnRWH5b3NCNCSkBv6ckAKpTE1h5gzBDhtqt/aSOXCn7KIX3NzSSY
Fn66/y8+FQ4FXyhRlf3y0omdqrkiKqzmmDZvP6gBEv6oVH+SCi0kM1yIJQW2
Kv/8xVenwcvCy6lmipqQ47H+wBJTGlyQZ+1s7NGE+Erb3KOONFjeHeoUwNcC
z9cSTUM2DQZy9JPTw7RBte+yJSOUBskrdJTK3HXAK/Zq5KpbNODe83t7kEGF
wKeLrLLHNPBM3t+s+p0KzW/tnmi+ocGswyNpegUNEu9wqiI+0kA8sOlcdQwG
Ldly9PJhGmTZrKE1HdQFehXFeOYPDQqiQoicVXR42SUPLBIGMe6HtinO0KHI
EFmfMsRgfXfm45gmPRjbfF3M34ABb2VqQdM2BhS4rglkbcUgovIGb1sZAzID
u8ISvDDYQXN/JDDUB7Nzpt1UfwzsAt56Ea/pQ/Wnz/64ixikY2zDxhl9CIGl
o19vYGBY83eKi5cB9KvvZK1Lw4C7qprVWmEAtl/Yxr35GPhNKX1oYDEh2tvt
ru9LDNjFPxnXEmWeJrfGNWBw4rLbgnMSE06nrdsikDnEjd+heosJval4vooA
g9iZkARuChNSeFNhUTIXWkrn76QxYUN8dk24EANp1WJ7Tj4Tth3PNQpsku23
qt6ofcuEjNgsB5cPGNzL9j8S3cAElTm7n3EyZ59utncSMuHe78q7DTKXanLn
hM1MCNVjtzu0YtDtST4i+siEchPXJX+JMDAR69h/EzNBmDRmZ/wRAwt+KP3h
ABMcB9UTDslsFdUl9f3OhEQno7YMmbebpD0dHmHCxDzLhdaOQfBxBn1ykgnJ
PVVS9Q4MwqwvSZ9NMYE0dpuyQ+YotW9tp2eY8NdWX9PrMvOKsuNmZ5lQv2nO
QakTg6xIJU75HBOq9aqd7GTO3+W7KWyBCXtbr20Jl5lvUK9r+4cJqqdcbV/K
XDFlLF1cZAJXV9diVuZ/AOj5CIk=
           "]]}},
        Annotation[#, "Charting`Private`Tag$287543#3"]& ], 
       TagBox[{
         {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Xs81HkXB3AMrY1al0iEYURJpXbXpeLzfXikkFe5PGzJbRPbxe3BKpRC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           "]]}},
        Annotation[#, "Charting`Private`Tag$287543#4"]& ], 
       TagBox[{
         {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV1Hs0FHgbB/BhpHLLpeQShlEiq3rfLSl8f5GUym651EGEMkqRopDKS+jq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           "]]}},
        Annotation[#, "Charting`Private`Tag$287543#5"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"3\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"4\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{545.0703125, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.7`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "0.1`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 10}, {-0.000706396771087997, 7.211884261872356}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwVzXs81fcfB3C3Nosaamfk7isOnazbhhavz9LGZLogZv0IcaTYspRKNym3
pZMkQkYXq0SaWkyyotzjuBw61Mk5xDnH+R5xhCw7vz/ej/fj+cfr9TIP/nlr
qJqKikqK8v7/844Gf7RyZ6pzuWKz7tNLVc61HWYevma7cHD1e9VI1inMPa0+
aWZ2EHU6c91vJOlYmH7/zvyeeORw1HL44ZeQV3PGdJ5ZMhpmQqSPin8Hi96Z
Nsc+i9LzD2J0xq6gf+HlD7O8dNScZnI/1S7CHqeYyHem2XDvD3u3SVCMPzsF
VydcclEcJd28rbAUM7s9+sbY+Wi7smDLoFUZNrScWzrJK8TuA4/X0eV/ouN9
eIbc9AZSJ9ZEGex9gP3PTFbQZTfxCVjV+85WYMn5zqZRl2Kkm+oa/FtUiWBb
oi5hl4IVYGczXF+F2GKtire8uxAuKXnSE16Dj/kD1qOmFWCejh93/KwWPTUP
Y6TDFYgLTM08cbIWN69nPZGUVcJpU9ecv7wWntGegWKXKkQ1BpWM1dUh85PK
zDfsRzirHb+6PegZ9HLr1cZ4jxFb5sbqCmlEQWP+XolpA5isCEPJ388xkXXP
9tVvDWBtuNfSq9mG79hNQu50A1Zk5+7yX90Gqfo7n8qORlhquPg5JLbBwclz
bXJiMyqdR6hs23a0lc6qWdPPUX59x3KvIC6ONbLcVwZ2gBFqGXXnYif+KPvL
6taFDrwdOWM69qAT3Kz16kubO2A2Tzt3srcTlmy/Kn3HTiRE77H2MuxCo3qC
ncqiLjAfPRhm53SB4cTXe/60G+4151Uun+tGSWkyf4/dC/inLj8d598DsZ74
N/egF9Apsqfbf+2B9X53Z2bGCzAaZzZonOnB7+u0CoTTLxAxfctQ9VEP0ht+
C/Ov4yNJQUl2mvdiv/DsmOv2fqQ56Z0wEvQiX6vppO63AqR0s/ZvdOXD2enw
9uMBAuyzsNrXuZ2PvqhlX9IHBIg+9LWPSzQf+tzUoeabAiQkxBd05PJxLsvj
+ySd19BmJAfWyvk4ubR14Rz/NXIPThgtzugDG+3Z0mghVvjocysa+qFSOFnJ
TxVCPLwrTK2vH1kaRn2NV4VgHO08ai/rR31DmMmNbiH6Dl9uYuu9BNN7tjB0
rQiL5waLRT++xHC4dfFL1UH42esyIgdfIiL9SHUbZwjhPMVMOv0KUYM2wvKS
EeR3KiK1JAIIAno1/2kYQVVv0lTrWwG8epLsWkQj4LZsmUyZEcCh6c3BwSVi
aN5Pi5N+8hrqZdd0GIliLGy6oOHLfI2sOHPnA4EScEOX2HWGvMY/iwyyHXVG
EbEgXF7Z9RrzzROsXznIYZnHVWwuGkD9unNfHP1Wjkp5ZKX+7QGc9rtsb7xV
jvU3Yqf4dwegxnng+tNuOa6vePfOu3oAMx+kbF6eHOkaGld1uwYg6fP547na
GIxmP06pVBWiOcvapqZ5DJe5RQG0rxBpOk22BTvGURtR/gM9JUSFvfE9z6hx
HKLrB6gPQogCfsbs4XHUV7smeauL8PXtRd6+F8fB6s77/OYCEYa/335kQes4
vso+32RlIYLLydHnB7+egIrrgzMR7iJMKT6N2cpQoOaQnLE2S4Rgvvcj9eZJ
JDh91sKzGcTeuoTgn61nwDH20E62GkLZL9pe+t//i3rjbau4Y0MoOLxbvMJX
hYQtXPWpzt03iM+f3TIhVSX7+za8f7tpGCodAlJ1SJ2wlqZ3/ds7DKt9YbHe
tvPI1XzOVa0dIxApLm7TevgR+SrRqCu3bQTugxFH0vdqEoa1JEMFYniKOMtM
TOaTZuv+ZFIghvhJ8PH621rEiLgxtRVi2Ol2G7sELiCzttJXB9wkmA9FUN/4
QnJHQ+TN5EjgOur/zsJHhyRkTEQM8SToebxT1Z+lSzwE36qpGkhxL6k2wEyh
SzZrPmw7skWKsHkxgtZWPSJg3I+7kCJFSPThe9qXFpHwY0eqA6uk+IK9rNUj
aDGZ4uwJWCOW4rkeSyvG8TPifSz5G5H+KP4uic9hqTOIPOa7G/3fjOKwqu3m
5n4G8ctP+fXu7lHM7zvkFlX+Ofllk0NQUPooBq+bZ+TH6RO51Un/+PJRZDAN
NCp8DMiayKNaHN4oOJfCngWZLSH13ElO5uQo/DP+16r9Zgm5c+ulVdIiGaY2
XJvOrzYkcUk/bN21Ugbh4PrYx4lGpDln+yrFRhkKnVYatgQZE6am3eIQtgy3
T8XospebkA3m5bz2YzIk+oRsVFeYEFGqf+nDTBm+7Cu4kdhiSqZyL4hOlciQ
ZZNzu2WjGWGu1+bVPpHhWM2ZrI0VZsRvzLKM2yvDD4Y+1xotzYmDe4RzmkyG
b6Ke/aSbbE6YTdVDpqo08o2CLZsV5oR4POo6sJiG5ZOiTM+fLMiObOHfHUtp
cJY/tuVWWxCVnecfOn5FI2xco73BliKaf5Ve2u5KI7jsrVnyWYoM26RY1G2j
sSfea9b9HEUEsR/KNX1pxHiV87TPU4Szir/OQ+kkRUwaJ5MiSQM8VofSJY7T
7y/mUeT3cSpN4Edj+p+57uu3KLLZfpXftL9yn6t9pvaZsi/lR0MqkMalK5Hh
pxuU++OFgaFKX9nX6uLWRBGHVVeyi5S+z+DMNLVShLS1y5btoNHnvyi8o4si
+jm2JmuCaFgLDVwGhMr8r4L09SE0VpQfMrk6SJFY/r3VCUqvPcWfDn1DkR12
4Y11SntY590ZEVPEbW5Pr9tOGtG7zUzGxihyR8fxqGcojbh1J6bvjlPk+EX7
1rNKn1ow0LlPQRFm89LF7UpnlV5JnZqiyNS5Fye8wmgUHtdgV85QJKvp2o0M
pW9tCV0fN0uRHrWIZ11Kl1s8NXb+oOxLseEz2DSqx62m5+Yo8sufQyJfpf8D
FrhLFQ==
           "]]}, "Charting`Private`Tag$287543#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwVzXk41fkCx3E6arId5xyc8xNx9CvHEsPUPDee+H6imYoyypIlDNmKiKEk
qrFmqdSVrboi6lqLMDdXFCXLoZEYY7noMCLuJWTJ5J754/O8n9dfH03PoCPe
6yQkJILE+6t3LnhuMPJKNht1Q9/AiAxedPEPHuWfIAZVP8T2f5TBWlNdDJ9/
jnCO5l/LYMjizrMrGuv5iWR3S+E9h62yCDANO7WokUXU0z88tjgui67Pfmkz
GoVk+H2tTGmvLL7qfyeY1nhCdrpITdsUyaH32dOwqfdPyJvrx+LjquVQdD+z
8UN5DZlViTqX1yAH6xBr90mLWtJoZWmS0SeHdOma9HHfetK6sXPgrLQ8OLeb
183+1kBgY8n2Oy6P3Nac4A8aLaQscXiYLcPEfGaV7lBKC2mwc9YSKjHxvW+b
6M1yCzkkcrwYpsHEFGPRvqarlRgqudml72Ril6m1SWKCkIzG/5TNdWPi14er
6wT/e03uJ83TZmVMXGzdbmnk3kUw6rbgtFcB/yz/Rav4ZhdZCfCPPXJIAW8y
zRnbhF1kn77DeeKggK2+jrWU8VsiEeq4adFXAa2MWAMJxW4SklRlO5ykAK5p
P+d1Uw8pObM2VNGhgLKHif0BBn0kXTHJNFrAwiRnMsXSo4/MWF9ZUdNjQXDG
0kw7rY9odTgtPzZg4e5u2VzRch8pK6zt6/mWhRstKT7OL/vJv2LdVmcsWDgj
uja779gguROYMR3pzkKObFsM+7th4uj1nYifxoIv6cyaChGRXmW1WOE8CxJ5
n2r6k0XkIOeAbtYiC5lSagOt+SJSp28Yd3yFheYWH/XCHhGp5gf5zq6xoG23
mudtMkrMHUvIRxk23vsJSv4jOUb0Mx7uTOazcfJGVN2vqX+Qx09bHQwt2Qgc
0xFVlk2QwJ/Srosy2Bh2+33j85YJYrnINPfNZsO297JB++gEsfkyxJy4zcau
tvFzY5smyV6+1sbxXDYY5QUsbsIkefnodIOwmI3MSE2zs+4fyAPViSt76tl4
rqiSZcyaJoNeF4xHRtmQ0YwVDO2aIbbjintO63FwldWmm/vjHNkwonl6fS4H
nv129QzhJ1LXekpzVEERwS9jPYMEK8TKaSjyQZAiyk/L2VIH/iTmXus359Qr
Ive8/6ThUQmYtD5oWpFXQnTO6uH5KUnUFentSLNRgkTXMGojGJiwimcXpyhB
K9Qn3E53Pdap3g4falbC6EKGg+zTDYiVPnDsz1UlWI6djLoRvBEujTNHc42U
YT2aqqeuLgP54oTedx7KmGz0vNRcKovPWxx5hinKMGD3bLZwl8fX57sDg39R
hgxZ8BiYY2KdQuet7EFl7Jt2Xtxiz8JUSb1UixQXvQ1eks7b2XCWl5/cq8NF
1eUXbvwFNiSNwlUrDnDhsz5suKODg28q8gPgz8XxkPNVctmK0H4x+fuORC6+
9tXrOOihhEs3/6H1YwEXrznbZcOMlTEzIrxa1cDFv8uib21ncOHksu0aY5CL
85K6NkJxJ77xDw9e4kJmIGJ/YCUPN4O/mLpweBi7r5mWE0mhuTI5okyHhzRt
Fakn9io4qa9Rv9mch9Rsn1ce/E1w71nT13PkwTnNtUNufBNm8tqn1U/xsLS3
YDmnThUSFIkSxPAgGjMPb0hQw86E9z/wMnjIMzVSbffYjG3VCYOsEh5K48LY
vvrquG1b8V65nocE++NWjAV1dLjmfzTp5OHbgdzChHYNODYLGR6jPGTq3Cpt
t+LDrmB/VtMCDxefXcm0esLH3e9dOfRGCodU7Qtat2rik3TUl0cqFPYEvnJh
J2rCRHvRqUiHQo6a51bhgibKZiYeXzehsLXxQbq1yxbkjb1irBygkKrfoPum
bgveanso1jtS8JmT6mzRpeGZciL6hB8Fz/KP/MRrNByl/9hVdYZCQLTtquV1
Gg1S59zmxQ6zrfxN7u80rvFUL+w4S+HyQtjV1HQadsOpxeVilxkvf864Q0M6
wqO+NJzC8vO1nvvFNNjdiW35EeL/N3JXXryiERl5MerqBQrZ9075xbfQKNKU
HxeKfS+0w2J/G43BvwktZS9SqOamrrR10Kj88k7istgDzop+Xd00dnimCn6+
REEgUrF4J6Kh5d/tHhJNwbAyQj1/jEaV61LAI7FN4vqXvcdp9Ca7hv5X7IOC
O48mJmmkFX0MPhlDIcSfrz47S+PFBm9tz1gKkbt/Xq6Yo1FRWP3VXbHj5N+9
DV2gkdR2ZGRQ7MyH95KXlmikZgXGOMVRyLsk5VuzQiPFYcYqQ+ziw97mkas0
tMueMbvFrtzStNnsC42OvOE2TjyFujmt5bU1GkzjwzE2Yv8fGmQRxQ==
           "]]}, 
         "Charting`Private`Tag$287543#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[Large]], 
          Line[CompressedData["
1:eJwV0mk41P0eBnBrqWHMYiwzf2MYSw1JpzrFg99XFKlcRdKhoimmjVBaJLRY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           "]]}, 
         "Charting`Private`Tag$287543#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV0Xs81HkXB3AMrY1al0iEYURJpXbXpeLzfXikkFe5PGzJbRPbxe3BKpRC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           "]]}, "Charting`Private`Tag$287543#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV1Hs0FHgbB/BhpHLLpeQShlEiq3rfLSl8f5GUym651EGEMkqRopDKS+jq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           "]]}, "Charting`Private`Tag$287543#5"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.7], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         0.1]}, PlotRange -> {{0, 10}, {-0.000706396771087997, 
        7.211884261872356}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Dashing[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"3\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"4\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.725619476931965*^9, 
  3.725619685378426*^9},ExpressionUUID->"1b05402b-3963-42c6-ada1-\
d2057f500909"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"7dcff455-28e2-4e99-8e83-c06658b146bc"],

Cell["\<\
changes in the previous plots
\
\>", "Text",
 CellChangeTimes->{{3.725621786061118*^9, 
  3.725621790251052*^9}},ExpressionUUID->"798ef39f-5af8-4b80-b846-\
a54a6ed0d5b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "1.5"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7122083610073547`*^9, 3.71220836102988*^9}, {
   3.725621755725686*^9, 3.72562176409319*^9}, {3.725621794154401*^9, 
   3.7256217945462437`*^9}, {3.725622104859734*^9, 3.7256221085463123`*^9}, {
   3.725622333556469*^9, 3.7256223345944967`*^9}, {3.72562262640387*^9, 
   3.72562262698608*^9}, {3.725622929736148*^9, 3.72562293166043*^9}, {
   3.725623304810977*^9, 3.725623305375861*^9}, {3.725623540813623*^9, 
   3.72562355429887*^9}, {3.725623988845245*^9, 3.725623998261598*^9}, 
   3.7256242728848257`*^9, {3.72562445809971*^9, 
   3.725624462826665*^9}},ExpressionUUID->"c81215c3-78a6-424f-b307-\
9f1cc6e1f944"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7122083783448267`*^9, {3.7122086967026873`*^9, 3.71220869777219*^9}, {
   3.725621798998551*^9, 3.7256218388262873`*^9}, {3.7256242742828417`*^9, 
   3.725624275291068*^9}},ExpressionUUID->"33792234-7efd-4e31-8f38-\
81e2627c642c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV1Xk0VW0bBnCETOGcvRXKLKETMqc4lyEzmSqEimRoQIgMRwOhAaFIiAa8
KVTeUkQZik+lFBnSQEJFhszk2+8fe+31W8967v2s+7r33jKeAQ7eHGxsbB3U
9d/95/iCten+foNpxcyXU00KzCM3j2mY5Ncxbfy11/d69DHD+Yf3i+W/Y172
CSkz3jbC1DGRKE8J6mFWdz5qHTWaYEZWF7Bx5vcxh6vbbrSnTzG7ugwKmYmD
zNwi8fFXu2eZetPtNpFBw0ypa/d0xhrnma8SdSK6GWNMjTKrI5EDi8zFjFM2
s3kTzHp/0+9k8xKTUdAivUpkirmwfCD/UA0b3MpX/9FMnGEyky1Onohjx7la
nxcOi3NM/Quqmv16HKh6cz8rMGiRaSln1768lwO/Pi0dSupfYp6xd9HojFqG
pKmb0u0MdtzMWpPwQ4AT1ZzjExN5y3Cym+FXSeNCO39mD0c3Jxwr9mwITuDC
CN3gBU2EG3NLZwQDZ7ggKXMmSzWRB1VLmZdrnnNDW1Et1qCOFx+WVYpJKyyH
rWr7IZtFPjzfJHBx8PhyROvLGh4IWoFQi++kojIP0k0alSOKBcFpqSuCYzy4
bXWYTOwXwspwDyGuBh6MMHqC3zFoeNomNXvCkReSm5XMxvII2B2O9k+258Mt
g4XKGX0S3Ay9fxLP8kHbqEWNrZuEtJejZHIdH2wtQsWFRFYicidxQlmFH6yd
z4YZiaLIWNPdpDvKD75d6Z6aCmIY7P1eoikhgEsePh8214nhBnFyfMhcACXe
K55ZLoojdVp4sipbAD3BLum+QRKwGrSXC9NZAd8wBm+goCRq5+K2V+xagT8R
S9FhxZKwf9h0TCRmBQRO3vQ53S+FG0HuvWZ1KyDZGC7RypCB9vS5hQAjQXyz
6P2wPVIG3Nf/XA/bI4hbzVapnU0yKK/gWtsRLQjtFsnlX/fLwsqBX7zygSBs
2+tHf+fJwTZoQjxHRggxn91dBKfkMGmTJy2lL4SywalnDCt51K4b0hVwFgJt
XjHNb1IeXPaetZvPCeG91HmtPgsF9JooWQSOCIFLSSGX/aoCvJmnDnznEIa2
eg239B8FKMg2pe0SFEaGydgHt9x1EBMsCM+XF4ar3/aI9nFFCMQtKjXaCuPs
kZHeP2ZKqE7OutnlLIyqyHgrIkcJbvuq1z71FIZE0qM1dmbKSFE/vJ73qDC+
3JOoabqyHgJ2ixH3s4Ths9C/7ImJCrrEzptb9AgjkyvmYPdlFTDid8rx9wuj
UVC0bXZEBZdeNrmX/hKGsoxlgfZlVaDvdEX+vDCmZXfKdxxVg4PdAT2I0vDY
rPK5ffNGTNxk9fdb0+Dwcvn8l8mNeLn9+JGVjjT8tHNSDZRWh3SGiLm6Cw1r
XIczkkLVkVo9EL3Bm4bog1J+zVIa2JOSbawfRQMunOLfGqKJ9OmEKXohDS8+
rTTgyNaEdYH9uZZiGmwZtwJr6jQx/kXgJ6uMBvcXb9o2EVpQe3Zp8MEjGiIW
JfJU7mlB/qvM5wvNNJT7VWiKjmrjLZtnkdQwDZsfWvm0rdJB4/sSGZkxGmo5
P19OZeog44RDoOgkDW+vci0JJOtAs8F7w9ACDSNtDk3sKroosv6wY5UAHYpG
w+4/D2yC/9hWvwZFOkqTj6cUpW1CVXjsdi0GHdo9RJ135SZoemkxc1Tp2Bqu
p/iFTw96vyVZ27Xp8CyJH3//jx4Ov+m6629MR7a4bHz1wGbor94Xb+BGB21i
R9kFLwOU3btbopRIh6S7jFP8GQOUPjEnKs/SwXjxczrqrgH+nl/wM0uiw/zK
cabvkgEalzcr26fRwTK+9drgChO5on0Zyjl0TDWxpkL9gDZijR17GR1e4q2k
XL4hnsrEK15spcN/28PvOeWGKJhZ5Zz7no7A2OwK0UZDyLK/+Xu9nao3st9N
8LchAtj0PtzooiOrdv767BYjtK40vh/dS8cb/7UabzqMID/cdyttjA6DynD7
aGETqP0cdY1fQUC6deh17loTpJPcOo5CBNiHXK2f6pmAf1Uj/xoagfqV+mbL
vE3Q73Oo+gZJwPIIu37iIxOov5JYk7aawA6lM4oXPbci7vMfzh+KBAIyrizd
LjeFzD3xzSWG1HepRCD6dZMpHFRDjyoYE1BviJ77/ckUCdx2YdkmBKbGd0+q
85ohqVXw0wkzAlG28j8r3M0g3jverG5DIIHrTns9tznyqkZcNjoTyAuuvvPR
2QK7HLvGag4SmB1xUL540AJco0e7vx0i4OA/UGBz3AKdCdzWPAEEOPcK51UX
WkD3LeuVZRABX1vP1LwpC7T/KM2rDiWgpsQdti/dksrRdsCLRaDmkw1+tViB
7dquCw+SCIi69lbd6LOCW52f791kAoFtRze5T1uBZ981keIUArIvr6q/lrRG
5e/RuaxUAqcfjcmXHbLGCHeE8qFLBGzTL/KG8Nsgq0So82MOgU8WPa3zprZI
UNi9f6qYAL1wcc7VzRa+Ys2fvt4mYMopKfc4yBYhF/gMXt4hcKfaIzg82xba
muMVOaVUfzS+EJNjtkg8292ucZ+AmESf00j2NjiHPNyp8piAcnjIgcBjdjAN
7rnr+4LKryB2SSrWDtMvdRI0Gwl4tKWntSTZgXsmP2qJcqr6v5UqN+zwzSOp
IfV/VD9/TfIPv7aD2KA/W+krAo17w277ydtjg3aXU807At5WEcOeLfb4Vex6
1/wzNT+GHTlfOu3BaXv3zjTlj9rath7f7GHNaz1z8wuVh+x4icusPbYaJkex
9RLArF+gnZwDsjhzPO58I7Cm0GVCP8wBVXGHDw4MEXjHsWlWVMoRJZKFXn0T
BAwfT3O2HHbCiODePGVuErqeA5qZ4U4Qv+sjVUxZje/Dvr0nnfBj/L76+uUk
JF0f1E9cdEJctb6oMg+JudmQWNEnTnhr9GJYlo9E+abxZZ7828G3apcWuyAJ
hUe/OCYLt6ODxswLFiHBX/GVbfXXHXDTMqk0lyMxapdx+uHPHQhctqHjMeX3
Q9YCTlM78OCWTwZDnkTO6opV5/l3wisx/6/gWhKqMUkqS1o7UbtYENWiQMLR
dLNb35mdCE5PzWQqk7jyPv1hsaYzFJzCdT+rkVg/ZnZ4S4ILLoXN22yk/tvW
W5KD5VNdUN7dMJRA+WB8e7hAtgumVtSZf6F8W8L71MdSF8zXO9onGZBgWJ7M
jPrggpxTt9MGmCRUrlfVVim4wrNNiEg2IqG+feMq/QZX/LhjlHXfjITeI/Gn
+hxuOOY+UOVhT6LUYvfa5wEeqD2xbTPTk8QTPuG/tMQ90D//yGwxiIR4RUF3
Wd1exK50UnzCIiF7aj7osagXZibWdXw4Q8JDnTc13mcfLqmZzFldJEFTsrlR
f9Ub8hrSufM5JAL0twUcHN+PLcRpnUMFJEwuxzNiVXxRbXcm8PQdEvV01jXu
OD8wvOKyospJhAVuuGbd5o/Y66fI0sck8kWIdA6hgzCabd87U0OtdzwwkPM6
hIWrVeV6DdT+3pTu+3mHETJ7Jb6miar/Vo6DpyMAdv2jrl2vSFQcfhzYlx4I
0kdyy/xbEomirM4I9SBIO6n9k9xGzc/bvFyzniAkjKTcZnRSec9fVZyKPQKe
AqG7ER+p/ls+LnaTCUZRela5+2eqP4UaZ2f+F4zy1+rZNr0k/qfY6GXtF4Ly
WkeFr99IjK3exH6SMxQC0mKBxgMkhiV453/dDsVoSPuR8iESN43/DAtZHkVK
UeyJ7p9UPuEG+r5/jkJ4eWu18AiJyDfX48LTwjBjmfeQc5RET1Z/qr9qONIv
VjS0j5EQCTm9cKEjHM7XUq0eTpDgDTLaHXT0GPZkXJvbO0miNcpd8rRMBJyj
rzqIT5P4d87pWlRTBDr44wb/naHmMdtHav3+SOjmcmTJz5F4Yd05IygchbIS
jcK8eRJT0vubb5VEQY1I5/uzQILp0+KpaBkNnnWxmhp/qbyrMnZ0j0dDLVlj
S8wS9T5qRRqbprCQoFYYXcQmgvZII2WuNBagEZd6h3JoLS+t/iILmS0xBfco
39uW+cnwCguNv5qbqygz/P89pl/AAg/Hc/63lKWv/i7VrGJhNCx07yxlXt59
a+QGWajQ2eVtwS6Com3rl/X+YGHwPNPDlrLppfGhvGEWit6Z7XCkHCt34qHk
BAu+qxqM3Sn/1c91EP9L1S8OJ4Mojx/pSKCRMfiybfJcJuWUR1cD3qyMQYqq
RngOZVU2nx3JYjEITMr0vEb54PlJuRVSMSiK7dK8Tfl7Ib2GRzkGutcNW2r+
e95I580XDGrd+dn9espyWvnnTqtS+5n+GU2U99SqunJqxYDnrK7bu//OwzON
Op0YjLp46HdQztlWve6kXgzMtUskeihvuRQnaKgfA2cPxcWvlLs+Wk8uMWNQ
xvmq+zvl/wM1u81K
           "]]}},
        Annotation[#, "Charting`Private`Tag$1196102#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Hk0ldsbB3BkyHzOed9jKkNpEEJCEc6XZM4UiqJSxitDxgxHNyKKjKnM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           "]]}},
        Annotation[#, "Charting`Private`Tag$1196102#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV03k4VG8bB3Db2GfmyBKKbEmaKGvpx3wtEcaaiBAKWQrJkmVGpdBCoYSy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           "]]}},
        Annotation[#, "Charting`Private`Tag$1196102#3"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{463.71875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.99`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "1.5`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 500}, {0., 5.270448780823925}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV1Xk0VW0bBnCETOGcvRXKLKETMqc4lyEzmSqEimRoQIgMRwOhAaFIiAa8
KVTeUkQZik+lFBnSQEJFhszk2+8fe+31W8967v2s+7r33jKeAQ7eHGxsbB3U
9d/95/iCten+foNpxcyXU00KzCM3j2mY5Ncxbfy11/d69DHD+Yf3i+W/Y172
CSkz3jbC1DGRKE8J6mFWdz5qHTWaYEZWF7Bx5vcxh6vbbrSnTzG7ugwKmYmD
zNwi8fFXu2eZetPtNpFBw0ypa/d0xhrnma8SdSK6GWNMjTKrI5EDi8zFjFM2
s3kTzHp/0+9k8xKTUdAivUpkirmwfCD/UA0b3MpX/9FMnGEyky1Onohjx7la
nxcOi3NM/Quqmv16HKh6cz8rMGiRaSln1768lwO/Pi0dSupfYp6xd9HojFqG
pKmb0u0MdtzMWpPwQ4AT1ZzjExN5y3Cym+FXSeNCO39mD0c3Jxwr9mwITuDC
CN3gBU2EG3NLZwQDZ7ggKXMmSzWRB1VLmZdrnnNDW1Et1qCOFx+WVYpJKyyH
rWr7IZtFPjzfJHBx8PhyROvLGh4IWoFQi++kojIP0k0alSOKBcFpqSuCYzy4
bXWYTOwXwspwDyGuBh6MMHqC3zFoeNomNXvCkReSm5XMxvII2B2O9k+258Mt
g4XKGX0S3Ay9fxLP8kHbqEWNrZuEtJejZHIdH2wtQsWFRFYicidxQlmFH6yd
z4YZiaLIWNPdpDvKD75d6Z6aCmIY7P1eoikhgEsePh8214nhBnFyfMhcACXe
K55ZLoojdVp4sipbAD3BLum+QRKwGrSXC9NZAd8wBm+goCRq5+K2V+xagT8R
S9FhxZKwf9h0TCRmBQRO3vQ53S+FG0HuvWZ1KyDZGC7RypCB9vS5hQAjQXyz
6P2wPVIG3Nf/XA/bI4hbzVapnU0yKK/gWtsRLQjtFsnlX/fLwsqBX7zygSBs
2+tHf+fJwTZoQjxHRggxn91dBKfkMGmTJy2lL4SywalnDCt51K4b0hVwFgJt
XjHNb1IeXPaetZvPCeG91HmtPgsF9JooWQSOCIFLSSGX/aoCvJmnDnznEIa2
eg239B8FKMg2pe0SFEaGydgHt9x1EBMsCM+XF4ar3/aI9nFFCMQtKjXaCuPs
kZHeP2ZKqE7OutnlLIyqyHgrIkcJbvuq1z71FIZE0qM1dmbKSFE/vJ73qDC+
3JOoabqyHgJ2ixH3s4Ths9C/7ImJCrrEzptb9AgjkyvmYPdlFTDid8rx9wuj
UVC0bXZEBZdeNrmX/hKGsoxlgfZlVaDvdEX+vDCmZXfKdxxVg4PdAT2I0vDY
rPK5ffNGTNxk9fdb0+Dwcvn8l8mNeLn9+JGVjjT8tHNSDZRWh3SGiLm6Cw1r
XIczkkLVkVo9EL3Bm4bog1J+zVIa2JOSbawfRQMunOLfGqKJ9OmEKXohDS8+
rTTgyNaEdYH9uZZiGmwZtwJr6jQx/kXgJ6uMBvcXb9o2EVpQe3Zp8MEjGiIW
JfJU7mlB/qvM5wvNNJT7VWiKjmrjLZtnkdQwDZsfWvm0rdJB4/sSGZkxGmo5
P19OZeog44RDoOgkDW+vci0JJOtAs8F7w9ACDSNtDk3sKroosv6wY5UAHYpG
w+4/D2yC/9hWvwZFOkqTj6cUpW1CVXjsdi0GHdo9RJ135SZoemkxc1Tp2Bqu
p/iFTw96vyVZ27Xp8CyJH3//jx4Ov+m6629MR7a4bHz1wGbor94Xb+BGB21i
R9kFLwOU3btbopRIh6S7jFP8GQOUPjEnKs/SwXjxczrqrgH+nl/wM0uiw/zK
cabvkgEalzcr26fRwTK+9drgChO5on0Zyjl0TDWxpkL9gDZijR17GR1e4q2k
XL4hnsrEK15spcN/28PvOeWGKJhZ5Zz7no7A2OwK0UZDyLK/+Xu9nao3st9N
8LchAtj0PtzooiOrdv767BYjtK40vh/dS8cb/7UabzqMID/cdyttjA6DynD7
aGETqP0cdY1fQUC6deh17loTpJPcOo5CBNiHXK2f6pmAf1Uj/xoagfqV+mbL
vE3Q73Oo+gZJwPIIu37iIxOov5JYk7aawA6lM4oXPbci7vMfzh+KBAIyrizd
LjeFzD3xzSWG1HepRCD6dZMpHFRDjyoYE1BviJ77/ckUCdx2YdkmBKbGd0+q
85ohqVXw0wkzAlG28j8r3M0g3jverG5DIIHrTns9tznyqkZcNjoTyAuuvvPR
2QK7HLvGag4SmB1xUL540AJco0e7vx0i4OA/UGBz3AKdCdzWPAEEOPcK51UX
WkD3LeuVZRABX1vP1LwpC7T/KM2rDiWgpsQdti/dksrRdsCLRaDmkw1+tViB
7dquCw+SCIi69lbd6LOCW52f791kAoFtRze5T1uBZ981keIUArIvr6q/lrRG
5e/RuaxUAqcfjcmXHbLGCHeE8qFLBGzTL/KG8Nsgq0So82MOgU8WPa3zprZI
UNi9f6qYAL1wcc7VzRa+Ys2fvt4mYMopKfc4yBYhF/gMXt4hcKfaIzg82xba
muMVOaVUfzS+EJNjtkg8292ucZ+AmESf00j2NjiHPNyp8piAcnjIgcBjdjAN
7rnr+4LKryB2SSrWDtMvdRI0Gwl4tKWntSTZgXsmP2qJcqr6v5UqN+zwzSOp
IfV/VD9/TfIPv7aD2KA/W+krAo17w277ydtjg3aXU807At5WEcOeLfb4Vex6
1/wzNT+GHTlfOu3BaXv3zjTlj9rath7f7GHNaz1z8wuVh+x4icusPbYaJkex
9RLArF+gnZwDsjhzPO58I7Cm0GVCP8wBVXGHDw4MEXjHsWlWVMoRJZKFXn0T
BAwfT3O2HHbCiODePGVuErqeA5qZ4U4Qv+sjVUxZje/Dvr0nnfBj/L76+uUk
JF0f1E9cdEJctb6oMg+JudmQWNEnTnhr9GJYlo9E+abxZZ7828G3apcWuyAJ
hUe/OCYLt6ODxswLFiHBX/GVbfXXHXDTMqk0lyMxapdx+uHPHQhctqHjMeX3
Q9YCTlM78OCWTwZDnkTO6opV5/l3wisx/6/gWhKqMUkqS1o7UbtYENWiQMLR
dLNb35mdCE5PzWQqk7jyPv1hsaYzFJzCdT+rkVg/ZnZ4S4ILLoXN22yk/tvW
W5KD5VNdUN7dMJRA+WB8e7hAtgumVtSZf6F8W8L71MdSF8zXO9onGZBgWJ7M
jPrggpxTt9MGmCRUrlfVVim4wrNNiEg2IqG+feMq/QZX/LhjlHXfjITeI/Gn
+hxuOOY+UOVhT6LUYvfa5wEeqD2xbTPTk8QTPuG/tMQ90D//yGwxiIR4RUF3
Wd1exK50UnzCIiF7aj7osagXZibWdXw4Q8JDnTc13mcfLqmZzFldJEFTsrlR
f9Ub8hrSufM5JAL0twUcHN+PLcRpnUMFJEwuxzNiVXxRbXcm8PQdEvV01jXu
OD8wvOKyospJhAVuuGbd5o/Y66fI0sck8kWIdA6hgzCabd87U0OtdzwwkPM6
hIWrVeV6DdT+3pTu+3mHETJ7Jb6miar/Vo6DpyMAdv2jrl2vSFQcfhzYlx4I
0kdyy/xbEomirM4I9SBIO6n9k9xGzc/bvFyzniAkjKTcZnRSec9fVZyKPQKe
AqG7ER+p/ls+LnaTCUZRela5+2eqP4UaZ2f+F4zy1+rZNr0k/qfY6GXtF4Ly
WkeFr99IjK3exH6SMxQC0mKBxgMkhiV453/dDsVoSPuR8iESN43/DAtZHkVK
UeyJ7p9UPuEG+r5/jkJ4eWu18AiJyDfX48LTwjBjmfeQc5RET1Z/qr9qONIv
VjS0j5EQCTm9cKEjHM7XUq0eTpDgDTLaHXT0GPZkXJvbO0miNcpd8rRMBJyj
rzqIT5P4d87pWlRTBDr44wb/naHmMdtHav3+SOjmcmTJz5F4Yd05IygchbIS
jcK8eRJT0vubb5VEQY1I5/uzQILp0+KpaBkNnnWxmhp/qbyrMnZ0j0dDLVlj
S8wS9T5qRRqbprCQoFYYXcQmgvZII2WuNBagEZd6h3JoLS+t/iILmS0xBfco
39uW+cnwCguNv5qbqygz/P89pl/AAg/Hc/63lKWv/i7VrGJhNCx07yxlXt59
a+QGWajQ2eVtwS6Com3rl/X+YGHwPNPDlrLppfGhvGEWit6Z7XCkHCt34qHk
BAu+qxqM3Sn/1c91EP9L1S8OJ4Mojx/pSKCRMfiybfJcJuWUR1cD3qyMQYqq
RngOZVU2nx3JYjEITMr0vEb54PlJuRVSMSiK7dK8Tfl7Ib2GRzkGutcNW2r+
e95I580XDGrd+dn9espyWvnnTqtS+5n+GU2U99SqunJqxYDnrK7bu//OwzON
Op0YjLp46HdQztlWve6kXgzMtUskeihvuRQnaKgfA2cPxcWvlLs+Wk8uMWNQ
xvmq+zvl/wM1u81K
           "]]}, "Charting`Private`Tag$1196102#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Hk0ldsbB3BkyHzOed9jKkNpEEJCEc6XZM4UiqJSxitDxgxHNyKKjKnM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           "]]}, 
         "Charting`Private`Tag$1196102#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV03k4VG8bB3Db2GfmyBKKbEmaKGvpx3wtEcaaiBAKWQrJkmVGpdBCoYSy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           "]]}, 
         "Charting`Private`Tag$1196102#3"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.99], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         1.5]}, PlotRange -> {{0, 500}, {0., 5.270448780823925}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.7256219905781612`*^9, 3.725622249861465*^9, 
  3.725622479351533*^9, 3.725622781403764*^9, 3.7256230933747673`*^9, 
  3.7256234506836357`*^9, 3.7256236852341347`*^9, 3.725624167969256*^9, 
  3.725624423696397*^9, 
  3.725624607363538*^9},ExpressionUUID->"9d9f647b-5965-42f0-89cb-\
cac11a7d5b06"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", " ", "=", "0.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nb", "=", "1.3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7122083610073547`*^9, 3.71220836102988*^9}, {
   3.725621755725686*^9, 3.72562176409319*^9}, {3.725621794154401*^9, 
   3.7256217945462437`*^9}, {3.725622104859734*^9, 3.7256221085463123`*^9}, {
   3.725622333556469*^9, 3.7256223345944967`*^9}, {3.72562262640387*^9, 
   3.72562262698608*^9}, {3.725622929736148*^9, 3.72562293166043*^9}, {
   3.725623304810977*^9, 3.725623305375861*^9}, {3.725623540813623*^9, 
   3.72562355429887*^9}, {3.725623988845245*^9, 3.725623998261598*^9}, 
   3.7256242728848257`*^9, {3.72562445809971*^9, 3.725624462826665*^9}, {
   3.7256246642542877`*^9, 3.725624665348659*^9}, {3.725626048815693*^9, 
   3.725626049006105*^9}},ExpressionUUID->"d53f18bf-07d6-4e3c-8893-\
ec326777410e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot", "[", 
    RowBox[{"\[Eta]_", ",", "Nb_"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"qu2min", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}], ",", 
       RowBox[{"ql", "[", 
        RowBox[{"\[Eta]", ",", "Nb", ",", "Ns"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Ns", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"S\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Rate\",
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dashed", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], ",", 
     
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],
FontSize->14,
FontWeight->\"Plain\"]\)\>\"", ",", 
          "\"\<Q\!\(\*SubscriptBox[\(\\\ \), SubscriptBox[\(U\), \
\(2\)]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"Q\", \"L\"],
FontSize->14,
FontWeight->\"Plain\"]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"\[Eta]\",
FontSize->14]\)\>\"", "=", "\[Eta]"}], "]"}], ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[SubscriptBox[\"N\", \"B\"],
FontSize->14]\)\>\"", "=", "Nb"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "[", 
  RowBox[{"\[Eta]", ",", "Nb"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7122083783448267`*^9, {3.7122086967026873`*^9, 3.71220869777219*^9}, {
   3.725621798998551*^9, 3.7256218388262873`*^9}, {3.7256242742828417`*^9, 
   3.725624275291068*^9}, 
   3.725626241491405*^9},ExpressionUUID->"b368bd7f-60bb-4b4c-9f01-\
64aaa9050bb4"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[{
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV1Xk01gkXB3BbZfcsv0fITrKFZJfn+ZLIviRFSLKTfXnsjURMSRJClrIU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           "]]}},
        Annotation[#, "Charting`Private`Tag$1386275#1"]& ], 
       TagBox[{
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Hc01u8bB3B7j2d8HqHsEfLD1x7xvElkj0RGFCHKzs5D0tC3VKJUKhpU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           "]]}},
        Annotation[#, "Charting`Private`Tag$1386275#2"]& ], 
       TagBox[{
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[Large], LineBox[CompressedData["
1:eJwV1nk01VsbB3BT4uCc36/BPE+XOi8ZQzhfEpmH0CW6JWO5hlTmo0FKiUIj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           "]]}},
        Annotation[#, "Charting`Private`Tag$1386275#3"]& ]}}, {}, {}}, {
     InsetBox[
      TemplateBox[{
       "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"1\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
SubscriptBox[\\\"U\\\", \
\\\"2\\\"]],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"",
        "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"Q\\\", \
\\\"L\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}]}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.5}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \
\\\"S\\\"],\\nFontSize->14,\\nFontWeight->\\\"Plain\\\"]\\)\"", 
      TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"Rate\\\",\\nFontSize->14,\\nFontWeight->\\\"\
Plain\\\"]\\)\"", TraditionalForm]},
   AxesOrigin->{0., 0.},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{660.390625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     RowBox[{"{", 
       RowBox[{
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[\\\"\[Eta]\\\",\\nFontSize->14]\\)\"\
", "=", "0.99`"}], HoldForm], ",", 
         TagBox[
          
          RowBox[{"\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"N\\\", \\\"B\\\"],\
\\nFontSize->14]\\)\"", "=", "1.3`"}], HoldForm]}], "}"}], TraditionalForm],
   PlotRange->{{0, 500}, {0., 5.367444306620882}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwV1Xk01gkXB3BbZfcsv0fITrKFZJfn+ZLIviRFSLKTfXnsjURMSRJClrIU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           "]]}, "Charting`Private`Tag$1386275#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Hc01u8bB3B7j2d8HqHsEfLD1x7xvElkj0RGFCHKzs5D0tC3VKJUKhpU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           "]]}, 
         "Charting`Private`Tag$1386275#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[Large]], 
          Line[CompressedData["
1:eJwV1nk01VsbB3BT4uCc36/BPE+XOi8ZQzhfEpmH0CW6JWO5hlTmo0FKiUIj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           "]]}, 
         "Charting`Private`Tag$1386275#3"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, 
      AxesLabel -> {
       "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"S\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[\"Rate\",\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> {
        HoldForm["\!\(\*\nStyleBox[\"\[Eta]\",\nFontSize->14]\)" = 0.99], 
        HoldForm[
        "\!\(\*\nStyleBox[SubscriptBox[\"N\", \"B\"],\nFontSize->14]\)" = 
         1.3]}, PlotRange -> {{0, 500}, {0., 5.367444306620882}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[Large]]}, {
       "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"1\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", SubscriptBox[\"U\", \"2\"]],\n\
FontSize->14,\nFontWeight->\"Plain\"]\)", 
        "\!\(\*\nStyleBox[SubscriptBox[\"Q\", \"L\"],\nFontSize->14,\n\
FontWeight->\"Plain\"]\)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.8, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.725626043208362*^9, 
  3.725626203757491*^9},ExpressionUUID->"b0dc4e47-032a-41d9-9638-\
f93e55e69b9c"]
}, Open  ]]
},
WindowSize->{1178, 856},
WindowMargins->{{76, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 292, 7, 32, "Input", "ExpressionUUID" -> \
"afced803-a210-4453-aa22-0269dcd1739c"],
Cell[853, 29, 16018, 473, 926, "Input", "ExpressionUUID" -> \
"3e10a199-9e8c-4036-a148-63585c099bdc"],
Cell[CellGroupData[{
Cell[16896, 506, 204, 5, 41, "Input", "ExpressionUUID" -> \
"d47f90c4-aed4-4a1b-a0d6-63e9e456cddd"],
Cell[17103, 513, 2102, 63, 136, "Output", "ExpressionUUID" -> \
"0c60188b-7770-4b9b-8d96-d4b0200cee68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19242, 581, 205, 5, 41, "Input", "ExpressionUUID" -> \
"7696c162-283e-484b-a89f-d3eafff21ac7"],
Cell[19450, 588, 2104, 63, 136, "Output", "ExpressionUUID" -> \
"c3871db7-e464-4888-bf2d-c1d25800fb9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21591, 656, 850, 23, 43, "Input", "ExpressionUUID" -> \
"c532f6e9-e366-4de5-919e-092372357c73"],
Cell[22444, 681, 938, 30, 43, "Output", "ExpressionUUID" -> \
"ee90e1b0-f108-4bfd-9c5f-09a784826900"]
}, Open  ]],
Cell[23397, 714, 331, 10, 6, "Text", "ExpressionUUID" -> \
"300e1aa7-f365-4e62-951c-83315512bec9"],
Cell[23731, 726, 10421, 251, 791, "Input", "ExpressionUUID" -> \
"98dd5178-b40e-412f-9640-a77fb1b32f35"],
Cell[34155, 979, 331, 10, 6, "Text", "ExpressionUUID" -> \
"335607cd-8684-4127-8106-96464dcf4064"],
Cell[34489, 991, 203, 5, 32, "Input", "ExpressionUUID" -> \
"8c56d5d0-7364-4d16-a2cd-8e40dde7b9bc"],
Cell[34695, 998, 1136, 19, 54, "Input", "ExpressionUUID" -> \
"8e54e60f-b534-40da-b45e-e00a30e0524f"],
Cell[CellGroupData[{
Cell[35856, 1021, 3090, 78, 103, "Input", "ExpressionUUID" -> \
"dbe9e85e-ea90-4587-8b73-eafdf4593cec"],
Cell[38949, 1101, 47410, 918, 265, "Output", "ExpressionUUID" -> \
"19db5a98-58c5-43cb-9c34-5306ef6cc28c"]
}, Open  ]],
Cell[86374, 2022, 356, 8, 54, "Input", "ExpressionUUID" -> \
"c7ca1a49-cc9c-490f-82ed-25b28119d16f"],
Cell[CellGroupData[{
Cell[86755, 2034, 2481, 71, 103, "Input", "ExpressionUUID" -> \
"7f4c4a8e-60ea-4321-a5ab-641b1e58d2c3"],
Cell[89239, 2107, 48003, 927, 260, "Output", "ExpressionUUID" -> \
"44b76a29-d296-4276-ab38-95147d1ae39a"]
}, Open  ]],
Cell[137257, 3037, 1094, 18, 54, "Input", "ExpressionUUID" -> \
"bd97e645-eb58-49f6-8483-f4c1f121bd50"],
Cell[CellGroupData[{
Cell[138376, 3059, 2998, 78, 103, "Input", "ExpressionUUID" -> \
"a85356ac-06a0-4ebb-b980-d2be3d4daef8"],
Cell[141377, 3139, 45087, 881, 281, "Output", "ExpressionUUID" -> \
"a995e1aa-125d-4947-b1de-939e20fbd5fb"]
}, Open  ]],
Cell[186479, 4023, 522, 10, 54, "Input", "ExpressionUUID" -> \
"cd39e891-e09c-4566-8b5f-54d2d61d7d97"],
Cell[CellGroupData[{
Cell[187026, 4037, 3040, 79, 103, "Input", "ExpressionUUID" -> \
"393b81d6-4a48-4c32-b3cb-798c6e38cae8"],
Cell[190069, 4118, 46485, 901, 283, "Output", "ExpressionUUID" -> \
"e015fb0a-8951-4060-bcae-774b740ce0b5"]
}, Open  ]],
Cell[236569, 5022, 374, 8, 54, "Input", "ExpressionUUID" -> \
"fc3fd52b-a13f-4658-9997-10ec80778064"],
Cell[CellGroupData[{
Cell[236968, 5034, 2333, 68, 103, "Input", "ExpressionUUID" -> \
"bd0411b5-5e20-4317-855b-7f6cb637afd4"],
Cell[239304, 5104, 46871, 885, 424, "Output", "ExpressionUUID" -> \
"e901412a-e1fc-4a7b-8ef4-325105ad206f"]
}, Open  ]],
Cell[286190, 5992, 129, 3, 32, "Input", "ExpressionUUID" -> \
"c6249433-246b-40e9-ac65-d505fa8ad9b2"],
Cell[286322, 5997, 167, 3, 30, "Text", "ExpressionUUID" -> \
"49d1f5b7-711a-42d2-bb12-378eef6f8af1"],
Cell[286492, 6002, 281, 7, 54, "Input", "ExpressionUUID" -> \
"b4401382-d8cd-4766-8edb-2213a6e258f6"],
Cell[CellGroupData[{
Cell[286798, 6013, 2330, 67, 103, "Input", "ExpressionUUID" -> \
"942e3a0a-d71e-4c12-bddc-9eceacea80c8"],
Cell[289131, 6082, 41477, 796, 429, "Output", "ExpressionUUID" -> \
"81eb61ae-e595-47a8-a9e2-1bd9270c9646"]
}, Open  ]],
Cell[330623, 6881, 329, 10, 10, "Text", "ExpressionUUID" -> \
"194c0675-b062-4e6f-ac68-3624ec14a72d"],
Cell[330955, 6893, 524, 10, 54, "Input", "ExpressionUUID" -> \
"5d5545e7-a0ed-4ab7-ac71-5ddc518e1add"],
Cell[CellGroupData[{
Cell[331504, 6907, 3404, 83, 103, "Input", "ExpressionUUID" -> \
"32dd8302-a083-4f60-8a28-a2c5f5ee781c"],
Cell[334911, 6992, 60728, 1133, 385, "Output", "ExpressionUUID" -> \
"44313105-610b-478e-9c28-e723e342445e"]
}, Open  ]],
Cell[395654, 8128, 280, 7, 54, "Input", "ExpressionUUID" -> \
"803d7231-10e2-4652-a921-8d771ce5e386"],
Cell[CellGroupData[{
Cell[395959, 8139, 3525, 86, 124, "Input", "ExpressionUUID" -> \
"2651afad-a74d-40ee-acc2-e19c1b5ac0bd"],
Cell[399487, 8227, 57245, 1100, 369, "Output", "ExpressionUUID" -> \
"1b05402b-3963-42c6-ada1-d2057f500909"]
}, Open  ]],
Cell[456747, 9330, 329, 10, 10, "Text", "ExpressionUUID" -> \
"7dcff455-28e2-4e99-8e83-c06658b146bc"],
Cell[457079, 9342, 180, 6, 49, "Text", "ExpressionUUID" -> \
"798ef39f-5af8-4b80-b846-a54a6ed0d5b7"],
Cell[457262, 9350, 793, 14, 54, "Input", "ExpressionUUID" -> \
"c81215c3-78a6-424f-b307-9f1cc6e1f944"],
Cell[CellGroupData[{
Cell[458080, 9368, 2397, 68, 103, "Input", "ExpressionUUID" -> \
"33792234-7efd-4e31-8f38-81e2627c642c"],
Cell[460480, 9438, 47034, 888, 320, "Output", "ExpressionUUID" -> \
"9d9f647b-5965-42f0-89cb-cac11a7d5b06"]
}, Open  ]],
Cell[507529, 10329, 891, 15, 54, "Input", "ExpressionUUID" -> \
"d53f18bf-07d6-4e3c-8893-ec326777410e"],
Cell[CellGroupData[{
Cell[508445, 10348, 2392, 68, 103, "Input", "ExpressionUUID" -> \
"b368bd7f-60bb-4b4c-9f01-64aaa9050bb4"],
Cell[510840, 10418, 46532, 879, 442, "Output", "ExpressionUUID" -> \
"b0dc4e47-032a-41d9-9638-f93e55e69b9c"]
}, Open  ]]
}
]
*)



==> anc/sim-ch-amp-ch.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68485,       1776]
NotebookOptionsPosition[     64975,       1687]
NotebookOutlinePosition[     65329,       1703]
CellTagsIndexPosition[     65286,       1700]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"G", "\[GreaterEqual]", " ", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711725703668681*^9, 3.7117257563695602`*^9}, {
  3.714686421702361*^9, 3.71468646183976*^9}, {3.7147819254408827`*^9, 
  3.7147819270846357`*^9}, {3.71478419694691*^9, 
  3.714784197183642*^9}},ExpressionUUID->"cf7e3eb9-c24c-4d63-84da-\
a1d8fa96c8dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", "1"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.699806312783609*^9, 3.6998063268035173`*^9}, {
  3.700396392999181*^9, 
  3.700396406532249*^9}},ExpressionUUID->"3caac686-9db1-41e7-96a9-\
0588874f07d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CovNsx", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "b"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "an", " ", "input", " ", "state"}]}], 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6998063307208567`*^9, 3.699806380903397*^9}, {
   3.699806412802425*^9, 3.699806464866894*^9}, 3.69980653355149*^9, {
   3.699806665652524*^9, 3.699806708217634*^9}, {3.69980684914275*^9, 
   3.699806867679953*^9}, {3.699807045807247*^9, 3.6998070753869534`*^9}, {
   3.699807200123928*^9, 3.699807200706793*^9}, {3.699869338244628*^9, 
   3.699869339705834*^9}, {3.699870331678989*^9, 3.699870332660295*^9}, {
   3.699870397992588*^9, 3.699870399344132*^9}, {3.6998706617440863`*^9, 
   3.6998706645917177`*^9}, {3.700078041138764*^9, 3.700078042504714*^9}, {
   3.7000783093608637`*^9, 3.700078315855206*^9}, {3.700078372222218*^9, 
   3.700078393979018*^9}, {3.70008170582195*^9, 3.700081741983582*^9}, {
   3.700081786260891*^9, 3.700081786908153*^9}, {3.700083575473179*^9, 
   3.700083624712737*^9}, {3.710821923769651*^9, 3.7108219548848248`*^9}, {
   3.710822031621447*^9, 3.71082203631558*^9}, {3.7114055318676987`*^9, 
   3.7114055590785637`*^9}, {3.711405658192466*^9, 3.711405658413743*^9}, {
   3.711600297007698*^9, 3.711600329556616*^9}, {3.712178549020752*^9, 
   3.712178549226314*^9}},ExpressionUUID->"acc91914-fc77-4e17-a5c3-\
7cfb4288085a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CovNbx", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "Nb"}]}], ",", " ", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Nb", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Nb", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}]}], "]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "Nb"}]}]}], "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "at", " ", 
     "the", " ", "environment", " ", "mode", " ", "of", " ", "the", " ", 
     "first", " ", "two"}], "-", 
    RowBox[{"mode", " ", "squeezer"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.699806481471676*^9, 3.699806531599607*^9}, {
   3.6998070791079063`*^9, 3.6998070793603067`*^9}, 3.6998703350285597`*^9, {
   3.699870407385189*^9, 3.699870410265057*^9}, {3.699870667608183*^9, 
   3.699870668711728*^9}, {3.700078397811145*^9, 3.700078439338076*^9}, {
   3.70008171955688*^9, 3.700081745467214*^9}, {3.70008178192636*^9, 
   3.700081782820106*^9}, {3.700083626249514*^9, 3.700083660992827*^9}, 
   3.711405562678914*^9, {3.711600337036545*^9, 3.711600354226109*^9}, {
   3.71160076685177*^9, 3.711600784720215*^9}, 
   3.7256318258383923`*^9},ExpressionUUID->"25396bdb-8567-4d64-8533-\
37df8150c514"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullCovX", " ", "=", " ", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
      "CovNsx", ",", 
      RowBox[{"{", "CovNbx", "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"total", " ", "position"}], "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "just", " ", "before", " ", "the", " ", "two"}], "-", 
    RowBox[{"mode", " ", "squeezer", " ", "transformation"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.6998072779038143`*^9, 3.699807307825778*^9}, {
   3.699807539225782*^9, 3.699807583735042*^9}, {3.699814473270728*^9, 
   3.699814502439371*^9}, {3.699870606020795*^9, 3.6998706235453777`*^9}, {
   3.699870754318108*^9, 3.699870775272655*^9}, {3.700078575758312*^9, 
   3.700078596733609*^9}, {3.700081840247428*^9, 3.700081871222872*^9}, {
   3.700081919662991*^9, 3.700081921047358*^9}, {3.7000824294223223`*^9, 
   3.700082430164597*^9}, {3.700083777088258*^9, 3.70008378843318*^9}, {
   3.710822081813846*^9, 3.710822097367848*^9}, 3.7108345753982973`*^9, 
   3.711249011812728*^9, {3.711600362937592*^9, 3.7116003766488543`*^9}, 
   3.711600422289963*^9, {3.711600790697476*^9, 3.7116007917188663`*^9}, 
   3.725631804861998*^9},ExpressionUUID->"b9e30312-a9da-455c-beac-\
240e9014dd49"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"Sqrt", "[", "G", "]"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"G", "-", "1"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"G", "-", "1"}], "]"}], ",", 
        RowBox[{"Sqrt", "[", "G", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"first", " ", "two"}], "-", 
    RowBox[{"mode", " ", "squeezer", " ", "matrix"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.699807586913636*^9, 3.699807647014138*^9}, {
   3.699807683644422*^9, 3.699807763956418*^9}, {3.699807850280527*^9, 
   3.699807896106674*^9}, {3.699808158458527*^9, 3.699808187555883*^9}, {
   3.699814477246176*^9, 3.699814477507086*^9}, {3.699870627193638*^9, 
   3.699870634209755*^9}, {3.699870810248898*^9, 3.699870815144702*^9}, {
   3.7000786008938417`*^9, 3.700078602184352*^9}, {3.700078724126965*^9, 
   3.700078749309572*^9}, {3.7000788198774347`*^9, 3.7000788220063553`*^9}, {
   3.700082274247182*^9, 3.700082285462512*^9}, {3.70008231880062*^9, 
   3.7000823861720333`*^9}, {3.700082513186083*^9, 3.700082520232355*^9}, {
   3.700083136163431*^9, 3.700083147610815*^9}, {3.700083201950428*^9, 
   3.700083202469308*^9}, {3.7000838388029633`*^9, 3.700083884175495*^9}, {
   3.7001426399878798`*^9, 3.700142673044798*^9}, {3.710822762773697*^9, 
   3.710822777618908*^9}, 3.710833354162231*^9, {3.7114056210779133`*^9, 
   3.711405623453452*^9}, {3.711408286219892*^9, 3.711408289363064*^9}, {
   3.7116003795928707`*^9, 3.7116003950481043`*^9}, {3.7116011347634068`*^9, 
   3.7116011371455803`*^9}, {3.711602197622987*^9, 3.711602201246889*^9}, {
   3.711602636979623*^9, 3.7116026391060534`*^9}, {3.711602759046852*^9, 
   3.711602781829576*^9}, {3.7116028991127977`*^9, 3.711602901085804*^9}, {
   3.711603143962051*^9, 3.711603146313631*^9}, {3.711635613232723*^9, 
   3.7116356168605337`*^9}, {3.711636460005513*^9, 3.711636492706167*^9}, {
   3.711636561566906*^9, 3.711636563575663*^9}, {3.711733514892144*^9, 
   3.711733517257815*^9}, {3.711733962296327*^9, 3.711733965271294*^9}, {
   3.711734319102201*^9, 3.711734321045746*^9}, {3.711734368498908*^9, 
   3.711734370324708*^9}, {3.712178569061633*^9, 3.712178569483452*^9}, {
   3.714686566032621*^9, 3.714686587432177*^9}, 
   3.725631806974229*^9},ExpressionUUID->"b33c4574-6ee8-4fbd-8576-\
2f9c0f8a8bfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Evo", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", ".", "y", ".", 
    RowBox[{"Transpose", "[", "x", "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{"mode", " ", "squeezer", " ", "transformation"}], " ", "-", " ", 
    RowBox[{"general", " ", "expression"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.711600396440111*^9, 3.71160040467175*^9}, {
  3.71160080478587*^9, 3.711600809455222*^9}, {3.725630816034419*^9, 
  3.725630820896079*^9}},ExpressionUUID->"da66527e-3662-489d-acd5-\
2b6c00fbf0db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"Bs", ",", "FullCovX"}], "]"}], "//", "FullSimplify"}]}], " ", 
  ";", 
  RowBox[{"FinalCovX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "after", " ", 
      "the", " ", "first", " ", "two"}], "-", 
     RowBox[{"mode", " ", "squeezer", " ", "transformation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.699808475173101*^9, {3.699814495575398*^9, 3.699814529180737*^9}, {
   3.699814609971134*^9, 3.699814611456915*^9}, {3.699870824410421*^9, 
   3.6998708945694513`*^9}, {3.700083899975402*^9, 3.700083955697666*^9}, 
   3.7108345930390253`*^9, {3.7108346608570843`*^9, 3.710834663062192*^9}, {
   3.711405604390504*^9, 3.711405605572995*^9}, {3.711600412185873*^9, 
   3.711600444677948*^9}, {3.711600816306121*^9, 3.71160082137471*^9}, {
   3.711733238206149*^9, 3.711733265526655*^9}, 
   3.7256308629994793`*^9},ExpressionUUID->"fabcc678-fa30-40a4-ace9-\
68f85efe25b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox["G"]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox["G"]}], 
      RowBox[{
       RowBox[{"d", " ", "G"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.71173326618452*^9, 3.71173352544471*^9, 3.711733969455934*^9, {
   3.71173432690926*^9, 3.7117343851058893`*^9}, 3.711735045657694*^9, 
   3.7121785904928217`*^9, 3.712179045757854*^9, 3.7121792233662*^9, {
   3.712404614592556*^9, 3.712404629485787*^9}, 3.714690485350401*^9, {
   3.714691009247504*^9, 3.7146910293314466`*^9}, {3.714691130090283*^9, 
   3.714691165335984*^9}, {3.7146912912512693`*^9, 3.714691352304215*^9}, 
   3.714691426481662*^9, {3.714691685924944*^9, 3.714691726799621*^9}, {
   3.7146917767592154`*^9, 3.714691791141712*^9}, 3.71469215234938*^9, 
   3.714692184682385*^9, 3.714693152332837*^9, {3.714693182641363*^9, 
   3.714693197841679*^9}, 3.7146938048198357`*^9, 3.714693882871615*^9, {
   3.7146939281805363`*^9, 3.714693945528391*^9}, 3.714694089001148*^9, {
   3.714694119598198*^9, 3.714694137378674*^9}, {3.714694202941375*^9, 
   3.714694226817931*^9}, 3.714781931583015*^9, 3.714784201316072*^9, 
   3.725448163926449*^9, 
   3.7256305758914633`*^9},ExpressionUUID->"1a6bcfdf-a0a8-4122-a9de-\
1e9fe7f3194c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2E1X", " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}], " ", "//", 
    "FullSimplify"}]}], " ", ";", 
  RowBox[{"VRE2E1X", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.711733368665938*^9, 
  3.711733454052806*^9}},ExpressionUUID->"0b18d407-b0bd-4c1b-9ff2-\
679857e2e06c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711733444255252*^9, 3.711733454352983*^9}, 
   3.711733528303788*^9, 3.711733972064789*^9, {3.711734326946726*^9, 
   3.711734385153185*^9}, 3.711735045699679*^9, 3.7121785905609083`*^9, 
   3.712179045823003*^9, 3.71217922344671*^9, {3.712404614674*^9, 
   3.712404629547429*^9}, 3.714690491048235*^9, {3.714691009341013*^9, 
   3.714691029424489*^9}, {3.7146911301550407`*^9, 3.714691165423243*^9}, {
   3.714691291347619*^9, 3.714691352375156*^9}, 3.714691426568245*^9, {
   3.71469168600742*^9, 3.714691726887184*^9}, {3.714691776847362*^9, 
   3.714691791220395*^9}, 3.714692152449046*^9, 3.714692184771509*^9, 
   3.714693152401154*^9, {3.7146931827244883`*^9, 3.7146931979030437`*^9}, 
   3.71469380499822*^9, 3.7146938830425587`*^9, {3.7146939283444843`*^9, 
   3.714693945715811*^9}, 3.7146940891748543`*^9, {3.714694119765027*^9, 
   3.714694137553453*^9}, {3.714694203117219*^9, 3.71469422695475*^9}, 
   3.714781931724078*^9, 3.714784201402973*^9, 3.7254481640099154`*^9, 
   3.725630575998947*^9},ExpressionUUID->"9dd85afe-ac26-4380-b4b7-\
8f046347f390"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullCovSecondX", "=", " ", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
    "FinalCovX", ",", 
    RowBox[{"{", "CovNbx", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
     "before", " ", "the", " ", "second", " ", "two"}], "-", 
    RowBox[{"mode", " ", "squeezer"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.699814619531219*^9, 3.699814667765336*^9}, {
   3.699870933197942*^9, 3.699870977679998*^9}, {3.710823481891864*^9, 
   3.7108234873489437`*^9}, {3.710823519596588*^9, 3.710823519819282*^9}, 
   3.710834601193726*^9, {3.71160045642235*^9, 3.711600470294052*^9}, {
   3.711600846352071*^9, 3.7116008491172457`*^9}, {3.725630868872135*^9, 
   3.7256308694452047`*^9}},ExpressionUUID->"af9cdf81-ec7a-430c-a3b8-\
d55c045b3f48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"b", " ", 
      SqrtBox["G"]}], ",", 
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", " ", 
      SqrtBox["G"]}], ",", 
     RowBox[{
      RowBox[{"d", " ", "G"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "+", 
        RowBox[{"2", " ", "Nb"}]}], ")"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}]]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "+", 
        RowBox[{"2", " ", "Nb"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
      RowBox[{"2", " ", "G", " ", "Nb"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"G", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"G", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.710834602009358*^9, 3.710834686708829*^9, 3.710836216468976*^9, 
   3.711248940509864*^9, 3.711249022037006*^9, 3.7114056823545237`*^9, 
   3.711407474938636*^9, {3.7114083076607027`*^9, 3.711408330765521*^9}, {
   3.711601125901829*^9, 3.711601148482374*^9}, 3.71160173022169*^9, 
   3.711602216342723*^9, {3.711602418109632*^9, 3.711602448913162*^9}, {
   3.711602642901223*^9, 3.7116026574349337`*^9}, 3.711602705079077*^9, {
   3.711602767263587*^9, 3.711602799850634*^9}, 3.711602913252413*^9, {
   3.7116029988297787`*^9, 3.711603021918477*^9}, 3.711603123027087*^9, {
   3.711603157351781*^9, 3.711603174334116*^9}, 3.7116360642978573`*^9, {
   3.7116364763805113`*^9, 3.7116366185721283`*^9}, 3.711661320413959*^9, 
   3.711725643691988*^9, 3.7117257586662483`*^9, 3.7117335981405487`*^9, 
   3.711733983106851*^9, {3.711734326992321*^9, 3.711734385217367*^9}, 
   3.711735045743395*^9, 3.712178590647071*^9, 3.7121790458905888`*^9, 
   3.712179223527809*^9, {3.7124046147738323`*^9, 3.7124046296265297`*^9}, 
   3.7146905050570507`*^9, {3.714691009422968*^9, 3.714691029509768*^9}, {
   3.714691130246376*^9, 3.71469116550644*^9}, {3.714691291434002*^9, 
   3.714691352463969*^9}, 3.714691426652486*^9, {3.71469168609451*^9, 
   3.71469172697358*^9}, {3.714691776934884*^9, 3.714691791303426*^9}, 
   3.714692152529749*^9, 3.7146921848419247`*^9, 3.714693152485265*^9, {
   3.714693182808806*^9, 3.7146931979794807`*^9}, 3.714693805081567*^9, 
   3.714693883128666*^9, {3.714693928444111*^9, 3.714693945818386*^9}, 
   3.71469408926187*^9, {3.714694119847261*^9, 3.714694137637479*^9}, {
   3.714694203201365*^9, 3.714694227038724*^9}, 3.714781931806987*^9, 
   3.714784201483082*^9, 3.725448164106167*^9, 
   3.725630576091486*^9},ExpressionUUID->"80caa7c8-cfca-4b58-b489-\
b381a27470ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BsSecond", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"(", 
           RowBox[{"G", "-", "1"}], ")"}], "G"]], ",", "0", ",", "0", ",", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"2", "G"}], "-", "1"}], "G"]], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"2", "G"}], "-", "1"}], "G"]], ",", "0", ",", "0", ",", 
        SqrtBox[
         FractionBox[
          RowBox[{"(", 
           RowBox[{"G", "-", "1"}], ")"}], "G"]], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       "}"}]}], "}"}]}], "  ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"second", " ", "two"}], "-", 
    RowBox[{"mode", " ", "squeezer", " ", "matrix"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6998148031520433`*^9, 3.699814996990232*^9}, {
   3.699815036198188*^9, 3.6998150403268414`*^9}, {3.699871023825947*^9, 
   3.699871040084272*^9}, {3.700078811470248*^9, 3.7000788129299393`*^9}, {
   3.7000788772789497`*^9, 3.700078878324174*^9}, {3.700082399117284*^9, 
   3.700082413628772*^9}, {3.700083167723592*^9, 3.700083194317409*^9}, {
   3.70008404884379*^9, 3.7000840657049713`*^9}, 3.700197850028109*^9, {
   3.710823473089631*^9, 3.7108234754650393`*^9}, {3.711405690074522*^9, 
   3.7114056920318127`*^9}, {3.711408291867968*^9, 3.71140829365805*^9}, {
   3.711600473574316*^9, 3.71160048471803*^9}, {3.711601141395679*^9, 
   3.711601144545589*^9}, {3.711602205225679*^9, 3.711602207183112*^9}, {
   3.711602700320888*^9, 3.7116027022866096`*^9}, {3.711602794806126*^9, 
   3.711602797029944*^9}, {3.7116028909606457`*^9, 3.7116029084062843`*^9}, {
   3.711603152562108*^9, 3.711603171185039*^9}, {3.711636464466342*^9, 
   3.711636496593237*^9}, {3.711636588807023*^9, 3.711636590829608*^9}, {
   3.711733604566463*^9, 3.7117336065726643`*^9}, {3.711733872985015*^9, 
   3.71173387595885*^9}, {3.71173390876725*^9, 3.711733933006023*^9}, {
   3.711733987298828*^9, 3.71173402446421*^9}, {3.711734335108754*^9, 
   3.711734382883329*^9}, {3.714686695900241*^9, 3.714686700348089*^9}, {
   3.714690519424816*^9, 3.714690566333097*^9}, {3.714690890004374*^9, 
   3.71469091963449*^9}, {3.7146910023984528`*^9, 3.714691026676331*^9}, {
   3.714691284228038*^9, 3.714691285945619*^9}, {3.714691345586795*^9, 
   3.714691347249831*^9}, 3.7146916825928307`*^9, {3.714691723756983*^9, 
   3.7146917362137947`*^9}, {3.714691786620515*^9, 3.714691788099825*^9}, {
   3.714692144443562*^9, 3.714692180711645*^9}, {3.714693782212034*^9, 
   3.714693800673285*^9}, {3.714693920857041*^9, 3.71469394212665*^9}, {
   3.714694084313428*^9, 3.714694084832522*^9}, {3.714694133392892*^9, 
   3.714694134759973*^9}, {3.714694187397821*^9, 3.7146941974448338`*^9}, 
   3.725631820039054*^9},ExpressionUUID->"5e5ae34b-2914-4cda-ab74-\
1939aa4cc4a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovSecondX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"BsSecond", ",", "FullCovSecondX"}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"FinalCovSecondX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "after", " ", 
      "the", " ", "second", " ", "two"}], "-", 
     RowBox[{"mode", " ", "squeezer", " ", "transformation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6998150474693193`*^9, 3.699815096307481*^9}, {
   3.699871051052512*^9, 3.699871069791998*^9}, {3.700078895403584*^9, 
   3.7000788977490673`*^9}, {3.7001427505199347`*^9, 
   3.7001427592350273`*^9}, {3.7005787996357727`*^9, 3.700578803337688*^9}, {
   3.710827068831354*^9, 3.710827071588923*^9}, {3.711600487725232*^9, 
   3.711600499212832*^9}, {3.7116008418801537`*^9, 3.711600843486668*^9}, {
   3.7116024280543823`*^9, 3.711602495473322*^9}, 3.711602648969008*^9, {
   3.711733622293132*^9, 3.711733627896948*^9}, {3.712178966404778*^9, 
   3.7121789670913153`*^9}, 
   3.725630874703164*^9},ExpressionUUID->"c09bf4ab-c5fd-48d1-89ab-\
b780d21d56fe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "G"}]}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "G"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "G"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"G", " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "G"}]}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "G"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "G"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "G"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], "0", "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7108270721094027`*^9, 3.710834194152441*^9, 3.710834754627489*^9, 
   3.71083621677796*^9, 3.7112490331848*^9, 3.711405695867517*^9, 
   3.711407475217931*^9, {3.711408307935807*^9, 3.7114083308784103`*^9}, {
   3.711601126186858*^9, 3.711601148627039*^9}, 3.711601730511166*^9, 
   3.7116022166280117`*^9, {3.711602418246011*^9, 3.7116024958785887`*^9}, {
   3.71160264301276*^9, 3.711602657584722*^9}, 3.711602705263174*^9, {
   3.711602767409198*^9, 3.711602800030855*^9}, 3.711602913347537*^9, {
   3.711602998924961*^9, 3.7116030219977617`*^9}, 3.711603123122026*^9, {
   3.711603157500462*^9, 3.71160317452254*^9}, 3.711636064376156*^9, {
   3.711636476488111*^9, 3.711636618701357*^9}, 3.711661320733745*^9, 
   3.7117256439650784`*^9, 3.711725758916504*^9, {3.7117336197429123`*^9, 
   3.7117336282273083`*^9}, 3.711733879160131*^9, {3.7117339136905317`*^9, 
   3.711733936246254*^9}, {3.711733998472678*^9, 3.711734026920951*^9}, {
   3.711734327063984*^9, 3.711734385318478*^9}, 3.7117350458236313`*^9, 
   3.712178590959795*^9, 3.7121790460008497`*^9, 3.712179223624083*^9, {
   3.712404614883152*^9, 3.7124046299950113`*^9}, 3.714690599480207*^9, {
   3.7146908934626713`*^9, 3.714690921124061*^9}, {3.714691009674509*^9, 
   3.714691029707597*^9}, {3.714691130380685*^9, 3.714691165642213*^9}, {
   3.714691291616398*^9, 3.7146913525970573`*^9}, 3.714691426745185*^9, {
   3.714691686221837*^9, 3.7146917271527*^9}, {3.7146917771169662`*^9, 
   3.714691791427825*^9}, 3.7146921528642406`*^9, 3.714692185022891*^9, 
   3.714693152579259*^9, {3.7146931829024553`*^9, 3.714693198074752*^9}, 
   3.714693805493895*^9, 3.714693883282031*^9, {3.714693928799375*^9, 
   3.7146939462070293`*^9}, 3.714694089453622*^9, {3.714694119941543*^9, 
   3.714694137803672*^9}, {3.714694203557572*^9, 3.7146942271558867`*^9}, 
   3.714781932091346*^9, 3.714784202055422*^9, 3.725448164391774*^9, 
   3.725630576372983*^9},ExpressionUUID->"fb1baffb-186d-4ebe-ac5e-\
ad34ae1fa933"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2primeE1primeX", " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "6"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "6"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "6"}], "]"}], "]"}]}], "}"}]}], "}"}], " ", "//", 
    "FullSimplify"}]}], " ", ";", 
  RowBox[{"VRE2primeE1primeX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "that", " ", 
      "we", " ", "get", " ", "after", " ", "the", " ", "action", " ", "of", 
      " ", "the", " ", "thermal", " ", "channel", " ", "followed", " ", "by", 
      " ", "its", " ", "degrading", " ", "map"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"In", " ", "particular"}], ",", " ", 
     RowBox[{"we", " ", "pick", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A11", ",", " ", "A12", ",", " ", "A16"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A21", ",", "A22", ",", "A26"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A61", ",", "A62", ",", "A66"}], "}"}]}], "}"}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6998157763184*^9, 3.699815896518162*^9}, {
   3.699815959383617*^9, 3.699815969790859*^9}, {3.6998160024921427`*^9, 
   3.699816011349845*^9}, {3.699872216222848*^9, 3.699872217814568*^9}, {
   3.6998729863692427`*^9, 3.699873016599967*^9}, {3.700079034977034*^9, 
   3.700079036754731*^9}, {3.700079097136902*^9, 3.700079097790606*^9}, {
   3.700082625306575*^9, 3.700082671101465*^9}, {3.7000843393323317`*^9, 
   3.700084461337379*^9}, {3.710835218841496*^9, 3.7108352241223516`*^9}, {
   3.710835254855852*^9, 3.710835257318617*^9}, {3.711407006160521*^9, 
   3.71140707794643*^9}, 3.711408326467403*^9, {3.711600545671754*^9, 
   3.711600596002665*^9}, {3.711600908175515*^9, 3.7116009499713717`*^9}, {
   3.711602346243032*^9, 3.7116024107970743`*^9}, 3.7116617790850782`*^9, {
   3.711733690832467*^9, 
   3.711733697231827*^9}},ExpressionUUID->"b681f5af-e48a-45cc-a0c2-\
50ada4bcfc5d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.710835225094564*^9, 3.7108352579054193`*^9, 3.710836216887142*^9, 
   3.711249038493023*^9, 3.7114068155220747`*^9, 3.711407085586103*^9, 
   3.71140747528729*^9, {3.711408308047876*^9, 3.711408330981289*^9}, {
   3.711601126325889*^9, 3.711601148741695*^9}, 3.711601730689493*^9, 
   3.71160221672941*^9, {3.711602418538692*^9, 3.7116024491825542`*^9}, {
   3.711602643335763*^9, 3.7116026577847652`*^9}, 3.711602705613358*^9, {
   3.711602767522159*^9, 3.7116028001419687`*^9}, 3.7116029134589777`*^9, {
   3.7116029990502453`*^9, 3.711603022081401*^9}, 3.711603123222734*^9, {
   3.711603157611149*^9, 3.7116031746538687`*^9}, 3.7116360644663267`*^9, {
   3.711636476595743*^9, 3.711636618789328*^9}, 3.7116613208238163`*^9, 
   3.71166177958013*^9, 3.711725644045416*^9, 3.711725758998509*^9, {
   3.711733689018692*^9, 3.711733697668681*^9}, 3.711733882228857*^9, {
   3.711733915465489*^9, 3.711733938299837*^9}, {3.711734001302528*^9, 
   3.7117340289069853`*^9}, {3.711734327132511*^9, 3.711734385400311*^9}, 
   3.7117350458875504`*^9, 3.7121785910770397`*^9, 3.712179046108996*^9, 
   3.712179223706813*^9, {3.7124046150054398`*^9, 3.712404633227201*^9}, 
   3.7146906053203783`*^9, {3.714690897996667*^9, 3.714690921900906*^9}, {
   3.714691009770549*^9, 3.714691029805584*^9}, {3.714691130527691*^9, 
   3.7146911657254553`*^9}, {3.714691291697133*^9, 3.714691352676792*^9}, 
   3.714691426818248*^9, {3.714691686307222*^9, 3.714691727323245*^9}, {
   3.714691777198401*^9, 3.714691791515999*^9}, 3.714692152911978*^9, 
   3.714692185101965*^9, 3.714693152667018*^9, {3.714693182974635*^9, 
   3.714693198165967*^9}, 3.7146938055944357`*^9, 3.714693883364666*^9, {
   3.714693928894207*^9, 3.714693946298068*^9}, 3.714694089517696*^9, {
   3.7146941200354233`*^9, 3.714694137885456*^9}, {3.714694203781045*^9, 
   3.7146942272408447`*^9}, 3.7147819321855297`*^9, 3.7147842023216467`*^9, 
   3.725448164474681*^9, 
   3.725630579227909*^9},ExpressionUUID->"d161ed8a-18fc-4554-a23a-\
838ba7e60b3c"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"33ae3e0f-4156-4725-80fe-4ca143ba3f82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "calculation", " ", "for", " ", "the", " ", "simulating", " ", "channel"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CovAugEnv", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "Nb"}], "+", "1"}], " ", ",", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "G"]}], ")"}], " "}], "G"]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "G"]}], ")"}], " "}], "G"]]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"noisy", " ", "version", " ", "of", " ", "a", " ", "two"}], "-", 
     
     RowBox[{"mode", " ", "squeezed", " ", "vacuum", " ", "state"}]}], ",", 
    " ", 
    RowBox[{
    "acting", " ", "as", " ", "an", " ", "input", " ", "to", " ", "the", " ", 
     "environment", " ", "mode", " ", "of", " ", "the", " ", "simulating", 
     " ", "channel"}]}], "*)"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlxztIQmEAhmFRFMSkghJKi+yGJUJEF4gQT2iQUZo6RUhaEXQlcYpoMqgo
0rKhpSEJDbotlVMZutRQCBKREoEKpmEh5pAYne9veHl4xeZ53QSTwWAI6WCC
bf0MH6aocq8rA3uD7hyMlP7+wJpolhuh9UhnedDnV8mggd/3b17eChOOHqJJ
KVPD7/tzouTKooGKWysxIDDpYe2bl2hoUOS17hTlHPWxhmiF8TIJNKVjxPjX
WL+Z1sc9ID7dFdmgvVG1Ah2hZTus118T1bHium3a7t1B4nB0zjLtSVFe6YIV
aksUD+0nKcrF4j5CYxUrBDMbl0RBWPQC3wv8MJRQz69wb5wZI8+IsTto/dUa
HtQ1aURwJtsihm3J02a4HjVLYWByfwDubFZqYNCm5HTSps+muDApd45AKz9n
hMddhUV4dONcgh+crVV4UZFYg3+rW+LF
  
  "],ExpressionUUID->"d8a031c1-f2ed-4923-ae98-17237aa24ebd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullCovNsAug", "=", " ", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
    "CovNsx", ",", 
    RowBox[{"{", "CovAugEnv", "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
     "before", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezer", " ", "transformation", " ", "in", " ", "the", 
     " ", "simulating", " ", "channel"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.710836853399287*^9, 3.710836869927753*^9}, 
   3.710837140592362*^9, {3.711600676053602*^9, 3.711600704297854*^9}, {
   3.7116009871081553`*^9, 3.711600987720622*^9}, 
   3.7256308873567038`*^9},ExpressionUUID->"d072e5de-c3c7-4f14-9305-\
ccc657fc9e84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "G"]}], ")"}], " ", "Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7146931530010443`*^9, {3.714693183125626*^9, 3.714693198462208*^9}, 
   3.714693806194763*^9, 3.714693883697659*^9, {3.71469392898345*^9, 
   3.714693946394678*^9}, 3.714694089686105*^9, {3.7146941201786222`*^9, 
   3.7146941380366077`*^9}, {3.714694203950886*^9, 3.71469422738691*^9}, 
   3.714781932363347*^9, 3.714784202588235*^9, 3.7254481645826797`*^9, 
   3.725630580075272*^9},ExpressionUUID->"f1a2a34c-3338-40f4-b6db-\
fd410093cc48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovAugX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"Bs", ",", "FullCovNsAug"}], "]"}], "//", "FullSimplify"}]}], 
  ";", 
  RowBox[{"FinalCovAugX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
      "after", " ", "the", " ", "two"}], "-", 
     RowBox[{
     "mode", " ", "squeezer", " ", "transforamtion", " ", "in", " ", "the", 
      " ", "simulating", " ", "channel"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7108369236355867`*^9, 3.710836937442494*^9}, {
   3.711407220540372*^9, 3.711407220780386*^9}, {3.711600716523383*^9, 
   3.711600745019307*^9}, {3.71160299257722*^9, 3.711602993623357*^9}, 
   3.711603048223649*^9, {3.711734065839216*^9, 3.711734070356464*^9}, {
   3.725630883535187*^9, 
   3.725630884924733*^9}},ExpressionUUID->"42d513b9-9e9d-4803-8098-\
f0fe1b2c619e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox["G"]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox["G"]}], 
      RowBox[{
       RowBox[{"d", " ", "G"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], 
         SuperscriptBox["G", "2"]]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], 
         SuperscriptBox["G", "2"]]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7108369209172363`*^9, 3.710836937973454*^9}, 
   3.7108371055747137`*^9, 3.7108371493370543`*^9, 3.7108373378612757`*^9, 
   3.710837375768873*^9, 3.7108374099041157`*^9, 3.711249075882703*^9, 
   3.711407227431266*^9, 3.711407475550099*^9, {3.711408308356228*^9, 
   3.7114083312467813`*^9}, {3.711601127088798*^9, 3.7116011493293457`*^9}, 
   3.7116017312977324`*^9, 3.7116022170719213`*^9, {3.71160241887744*^9, 
   3.711602449435408*^9}, {3.711602644222756*^9, 3.711602658051177*^9}, 
   3.711602705864078*^9, {3.711602767975548*^9, 3.71160280045995*^9}, 
   3.7116029137614937`*^9, {3.711602994311762*^9, 3.71160302233605*^9}, 
   3.711603123514408*^9, {3.7116031579329767`*^9, 3.711603174934114*^9}, 
   3.711636064687263*^9, {3.711636476857436*^9, 3.7116366191463337`*^9}, 
   3.711661321605728*^9, 3.711725644269787*^9, 3.711725759240937*^9, {
   3.711734064116123*^9, 3.7117340706522083`*^9}, {3.711734327320018*^9, 
   3.711734385587154*^9}, 3.711735046072432*^9, 3.712178591977247*^9, 
   3.7121790464071712`*^9, 3.712179223915524*^9, {3.7124046152390547`*^9, 
   3.712404633822311*^9}, 3.714690693552128*^9, 3.714690729191525*^9, {
   3.714690779752571*^9, 3.714690812656352*^9}, 3.714690850053049*^9, {
   3.714690907639516*^9, 3.714690924619244*^9}, {3.714691009953401*^9, 
   3.714691030004554*^9}, {3.714691130682715*^9, 3.7146911659399443`*^9}, {
   3.714691292283678*^9, 3.7146913528591423`*^9}, 3.71469142703822*^9, {
   3.714691686489806*^9, 3.714691727857917*^9}, {3.714691777668922*^9, 
   3.7146917916997232`*^9}, 3.714692153031952*^9, 3.7146921852679863`*^9, 
   3.714693153180106*^9, {3.714693183225842*^9, 3.7146931985297117`*^9}, 
   3.714693806244163*^9, 3.714693883911851*^9, {3.714693929160055*^9, 
   3.714693946482306*^9}, 3.714694089774547*^9, {3.71469412029941*^9, 
   3.714694138254129*^9}, {3.71469420404795*^9, 3.714694227458489*^9}, 
   3.714781932551381*^9, 3.7147842026654453`*^9, 3.725448164684475*^9, 
   3.725630580293517*^9},ExpressionUUID->"2a57b5a5-366a-4c20-9e05-\
e1e1cfac7566"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2E1Aug", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{"VRE2E1Aug", "//", "MatrixForm", " ", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "RE2E1"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711603029352853*^9, 3.711603128522994*^9}, 
   3.711661765675106*^9, {3.711734213256461*^9, 3.711734219782794*^9}, {
   3.71217913504038*^9, 3.712179160109152*^9}, {3.712179218943878*^9, 
   3.712179219919279*^9}},ExpressionUUID->"55d26696-8f2e-41d3-81f8-\
e95f9488aa2a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], 
      RowBox[{
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G", "+", 
       RowBox[{"2", " ", "G", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "G"}]}], ")"}], " ", "Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "G"]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711603118256366*^9, 3.711603175018256*^9}, 
   3.711636064740753*^9, {3.711636476931107*^9, 3.711636619258738*^9}, 
   3.7116613217434473`*^9, 3.71166176768009*^9, 3.711725644373167*^9, 
   3.7117257593553877`*^9, {3.711734209517744*^9, 3.711734220100231*^9}, {
   3.711734327361498*^9, 3.711734385643053*^9}, 3.711735046130568*^9, 
   3.712178592178048*^9, 3.712179046492853*^9, 3.712179223981216*^9, {
   3.7124046153217583`*^9, 3.712404633891433*^9}, 3.714690696301458*^9, 
   3.714690730358053*^9, {3.71469078417272*^9, 3.714690813459035*^9}, 
   3.7146908507786913`*^9, {3.7146909084457293`*^9, 3.714690925653352*^9}, {
   3.714691010035551*^9, 3.714691030089799*^9}, {3.7146911307305193`*^9, 
   3.71469116602761*^9}, {3.71469129261668*^9, 3.7146913529442387`*^9}, 
   3.7146914271221313`*^9, {3.71469168664086*^9, 3.7146917279748774`*^9}, {
   3.714691777725438*^9, 3.714691791800544*^9}, 3.7146921530777903`*^9, 
   3.714692185353891*^9, 3.7146931532820787`*^9, {3.714693183282815*^9, 
   3.7146931985927677`*^9}, 3.714693806293755*^9, 3.714693884110087*^9, {
   3.714693929262065*^9, 3.71469394661479*^9}, 3.714694089940785*^9, {
   3.7146941205495768`*^9, 3.714694138487095*^9}, {3.714694204181097*^9, 
   3.714694227514166*^9}, 3.714781932719417*^9, 3.714784202755443*^9, 
   3.725448164786303*^9, 
   3.725630580422948*^9},ExpressionUUID->"d12ef077-4001-4f01-89db-\
4d097fed95d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"VRE2E1Aug", "-", "VRE2primeE1primeX"}], "]"}], "]"}], "//", 
   "FullSimplify"}], "//", "MatrixForm", " ", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "shows", " ", "that", " ", "the", " ", 
    RowBox[{"RE2", "'"}], 
    RowBox[{"E1", "'"}], " ", "of", " ", "the", " ", "figure", " ", 
    RowBox[{"(", "1", ")"}], "in", " ", "paper", " ", "is", " ", "same", " ", 
    "as", " ", "RE2E1", " ", "of", " ", "the", " ", "simulating", " ", 
    "channel", " ", "in", " ", "figure", " ", 
    RowBox[{"(", "2", ")"}], " ", "of", " ", "the", " ", "paper"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.711661543124778*^9, 3.7116615891268806`*^9}, {
  3.711661731704417*^9, 3.711661756869726*^9}, {3.711661797303709*^9, 
  3.7116618278768663`*^9}, {3.7117256821136847`*^9, 3.711725687030933*^9}, {
  3.712179225877206*^9, 3.7121792973616457`*^9}, {3.7146908517249117`*^9, 
  3.714690853323676*^9}},ExpressionUUID->"a894a9d0-9f64-4680-82f9-\
de6702d2d490"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711661578284664*^9, 3.711661589472351*^9}, {
   3.711661738265492*^9, 3.711661828247449*^9}, 3.711725644428699*^9, {
   3.711725684391938*^9, 3.711725687586562*^9}, 3.711725759412249*^9, {
   3.711734224994689*^9, 3.711734226746932*^9}, {3.711734327416991*^9, 
   3.711734385700766*^9}, 3.711735046188299*^9, 3.7121785923918257`*^9, 
   3.712179046176059*^9, 3.712179224044797*^9, {3.712404615522038*^9, 
   3.712404633978031*^9}, {3.71469070629766*^9, 3.714690733811812*^9}, {
   3.7146907851583347`*^9, 3.714690814185648*^9}, 3.714690854219633*^9, {
   3.714690909277379*^9, 3.714690926379917*^9}, {3.7146910101191463`*^9, 
   3.714691030306699*^9}, {3.7146911307911043`*^9, 3.714691166106206*^9}, {
   3.7146912926805973`*^9, 3.7146913530252323`*^9}, 3.714691427204524*^9, {
   3.7146916869090223`*^9, 3.714691728041581*^9}, {3.7146917777804527`*^9, 
   3.714691791900743*^9}, 3.714692153129266*^9, 3.7146921854344263`*^9, 
   3.714693153336254*^9, {3.714693183404047*^9, 3.7146931986452*^9}, 
   3.714693806369898*^9, 3.714693884214438*^9, {3.714693929362583*^9, 
   3.714693946693911*^9}, 3.714694090424817*^9, {3.714694120853962*^9, 
   3.714694138635255*^9}, {3.7146942043307734`*^9, 3.7146942275912046`*^9}, 
   3.714781932789048*^9, 3.714784202834393*^9, 3.725448164984845*^9, 
   3.7256305805052567`*^9},ExpressionUUID->"9416d3e6-0395-4c9e-ace2-\
99986944210d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.714690954098278*^9},ExpressionUUID->"993aa91b-3d7d-4289-a544-\
94f55b0ac644"]
},
WindowSize->{1403, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 420, 9, 32, "Input", "ExpressionUUID" -> \
"cf7e3eb9-c24c-4d63-84da-a1d8fa96c8dc"],
Cell[981, 31, 318, 10, 47, "Input", "ExpressionUUID" -> \
"3caac686-9db1-41e7-96a9-0588874f07d3"],
Cell[1302, 43, 1698, 32, 54, "Input", "ExpressionUUID" -> \
"acc91914-fc77-4e17-a5c3-7cfb4288085a"],
Cell[3003, 77, 1825, 44, 75, "Input", "ExpressionUUID" -> \
"25396bdb-8567-4d64-8533-37df8150c514"],
Cell[4831, 123, 1602, 35, 54, "Input", "ExpressionUUID" -> \
"b9e30312-a9da-455c-beac-240e9014dd49"],
Cell[6436, 160, 2743, 50, 54, "Input", "ExpressionUUID" -> \
"b33c4574-6ee8-4fbd-8576-2f9c0f8a8bfa"],
Cell[9182, 212, 591, 14, 32, "Input", "ExpressionUUID" -> \
"da66527e-3662-489d-acd5-2b6c00fbf0db"],
Cell[CellGroupData[{
Cell[9798, 230, 1182, 25, 54, "Input", "ExpressionUUID" -> \
"fabcc678-fa30-40a4-ace9-68f85efe25b8"],
Cell[10983, 257, 3795, 109, 130, "Output", "ExpressionUUID" -> \
"1a6bcfdf-a0a8-4122-a9de-1e9fe7f3194c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14815, 371, 1482, 43, 75, "Input", "ExpressionUUID" -> \
"0b18d407-b0bd-4c1b-9ff2-679857e2e06c"],
Cell[16300, 416, 2440, 60, 102, "Output", "ExpressionUUID" -> \
"9dd85afe-ac26-4380-b4b7-8f046347f390"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18777, 481, 1184, 27, 54, "Input", "ExpressionUUID" -> \
"af9cdf81-ec7a-430c-a3b8-d55c045b3f48"],
Cell[19964, 510, 4846, 131, 107, "Output", "ExpressionUUID" -> \
"80caa7c8-cfca-4b58-b489-b381a27470ce"]
}, Open  ]],
Cell[24825, 644, 3451, 70, 160, "Input", "ExpressionUUID" -> \
"5e5ae34b-2914-4cda-ab74-1939aa4cc4a5"],
Cell[CellGroupData[{
Cell[28301, 718, 1288, 26, 54, "Input", "ExpressionUUID" -> \
"c09bf4ab-c5fd-48d1-89ab-b780d21d56fe"],
Cell[29592, 746, 8799, 257, 260, "Output", "ExpressionUUID" -> \
"fb1baffb-186d-4ebe-ac5e-ad34ae1fa933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38428, 1008, 3224, 75, 138, "Input", "ExpressionUUID" -> \
"b681f5af-e48a-45cc-a0c2-50ada4bcfc5d"],
Cell[41655, 1085, 3565, 80, 136, "Output", "ExpressionUUID" -> \
"d161ed8a-18fc-4554-a23a-838ba7e60b3c"]
}, Open  ]],
Cell[45235, 1168, 331, 10, 6, "Text", "ExpressionUUID" -> \
"33ae3e0f-4156-4725-80fe-4ca143ba3f82"],
Cell[45569, 1180, 2072, 57, 119, "Input", "ExpressionUUID" -> \
"d8a031c1-f2ed-4923-ae98-17237aa24ebd"],
Cell[CellGroupData[{
Cell[47666, 1241, 1093, 27, 54, "Input", "ExpressionUUID" -> \
"d072e5de-c3c7-4f14-9305-ccc657fc9e84"],
Cell[48762, 1270, 1465, 40, 69, "Output", "ExpressionUUID" -> \
"f1a2a34c-3338-40f4-b6db-fd410093cc48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50264, 1315, 1053, 23, 75, "Input", "ExpressionUUID" -> \
"42d513b9-9e9d-4803-8098-f0fe1b2c619e"],
Cell[51320, 1340, 5478, 143, 180, "Output", "ExpressionUUID" -> \
"2a57b5a5-366a-4c20-9e05-e1e1cfac7566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56835, 1488, 1806, 48, 75, "Input", "ExpressionUUID" -> \
"55d26696-8f2e-41d3-81f8-e95f9488aa2a"],
Cell[58644, 1538, 3073, 75, 136, "Output", "ExpressionUUID" -> \
"d12ef077-4001-4f01-89db-4d097fed95d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61754, 1618, 1060, 21, 54, "Input", "ExpressionUUID" -> \
"a894a9d0-9f64-4680-82f9-de6702d2d490"],
Cell[62817, 1641, 2011, 38, 74, "Output", "ExpressionUUID" -> \
"9416d3e6-0395-4c9e-ace2-99986944210d"]
}, Open  ]],
Cell[64843, 1682, 128, 3, 32, "Input", "ExpressionUUID" -> \
"993aa91b-3d7d-4289-a544-94f55b0ac644"]
}
]
*)



==> anc/sim-ch-thermal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62951,       1695]
NotebookOptionsPosition[     59342,       1604]
NotebookOutlinePosition[     59696,       1620]
CellTagsIndexPosition[     59653,       1617]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"1", ">", "\[Eta]", ">", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711725703668681*^9, 
  3.7117257563695602`*^9}},ExpressionUUID->"6a06ac82-235f-458f-ae31-\
a8bd820bcae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"0", "1"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.699806312783609*^9, 3.6998063268035173`*^9}, {
  3.700396392999181*^9, 
  3.700396406532249*^9}},ExpressionUUID->"b5bde778-d88b-4b68-9aab-\
8d6ef114052d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CovNsx", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "b"}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "an", " ", "input", " ", "state"}]}], 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6998063307208567`*^9, 3.699806380903397*^9}, {
   3.699806412802425*^9, 3.699806464866894*^9}, 3.69980653355149*^9, {
   3.699806665652524*^9, 3.699806708217634*^9}, {3.69980684914275*^9, 
   3.699806867679953*^9}, {3.699807045807247*^9, 3.6998070753869534`*^9}, {
   3.699807200123928*^9, 3.699807200706793*^9}, {3.699869338244628*^9, 
   3.699869339705834*^9}, {3.699870331678989*^9, 3.699870332660295*^9}, {
   3.699870397992588*^9, 3.699870399344132*^9}, {3.6998706617440863`*^9, 
   3.6998706645917177`*^9}, {3.700078041138764*^9, 3.700078042504714*^9}, {
   3.7000783093608637`*^9, 3.700078315855206*^9}, {3.700078372222218*^9, 
   3.700078393979018*^9}, {3.70008170582195*^9, 3.700081741983582*^9}, {
   3.700081786260891*^9, 3.700081786908153*^9}, {3.700083575473179*^9, 
   3.700083624712737*^9}, {3.710821923769651*^9, 3.7108219548848248`*^9}, {
   3.710822031621447*^9, 3.71082203631558*^9}, {3.7114055318676987`*^9, 
   3.7114055590785637`*^9}, {3.711405658192466*^9, 3.711405658413743*^9}, {
   3.711600297007698*^9, 3.711600329556616*^9}, {3.712178549020752*^9, 
   3.712178549226314*^9}},ExpressionUUID->"eb04313c-23e8-43fd-9c37-\
61a94f5b9afe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CovNbx", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "Nb"}]}], ",", " ", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Nb", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Nb", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}]}], "]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "Nb"}]}]}], "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "state", " ", "at", " ", 
     "the", " ", "environment", " ", "mode", " ", "of", " ", "the", " ", 
     "first", " ", "beamsplitter"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.699806481471676*^9, 3.699806531599607*^9}, {
   3.6998070791079063`*^9, 3.6998070793603067`*^9}, 3.6998703350285597`*^9, {
   3.699870407385189*^9, 3.699870410265057*^9}, {3.699870667608183*^9, 
   3.699870668711728*^9}, {3.700078397811145*^9, 3.700078439338076*^9}, {
   3.70008171955688*^9, 3.700081745467214*^9}, {3.70008178192636*^9, 
   3.700081782820106*^9}, {3.700083626249514*^9, 3.700083660992827*^9}, 
   3.711405562678914*^9, {3.711600337036545*^9, 3.711600354226109*^9}, {
   3.71160076685177*^9, 
   3.711600784720215*^9}},ExpressionUUID->"786dfa46-f88c-4973-8c9c-\
d1dd02b7e13c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullCovX", " ", "=", " ", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
      "CovNsx", ",", 
      RowBox[{"{", "CovNbx", "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"total", " ", "position"}], "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "just", " ", "before", " ", "the", " ", 
     "beamsplitter", " ", "transformation"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6998072779038143`*^9, 3.699807307825778*^9}, {
   3.699807539225782*^9, 3.699807583735042*^9}, {3.699814473270728*^9, 
   3.699814502439371*^9}, {3.699870606020795*^9, 3.6998706235453777`*^9}, {
   3.699870754318108*^9, 3.699870775272655*^9}, {3.700078575758312*^9, 
   3.700078596733609*^9}, {3.700081840247428*^9, 3.700081871222872*^9}, {
   3.700081919662991*^9, 3.700081921047358*^9}, {3.7000824294223223`*^9, 
   3.700082430164597*^9}, {3.700083777088258*^9, 3.70008378843318*^9}, {
   3.710822081813846*^9, 3.710822097367848*^9}, 3.7108345753982973`*^9, 
   3.711249011812728*^9, {3.711600362937592*^9, 3.7116003766488543`*^9}, 
   3.711600422289963*^9, {3.711600790697476*^9, 
   3.7116007917188663`*^9}},ExpressionUUID->"6c969d5e-d55f-4a76-9fc9-\
450d33902574"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", "\[Eta]"}], "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}], ",", 
        RowBox[{"Sqrt", "[", "\[Eta]", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"first", " ", "beamsplitter", " ", "matrix"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.699807586913636*^9, 3.699807647014138*^9}, {
   3.699807683644422*^9, 3.699807763956418*^9}, {3.699807850280527*^9, 
   3.699807896106674*^9}, {3.699808158458527*^9, 3.699808187555883*^9}, {
   3.699814477246176*^9, 3.699814477507086*^9}, {3.699870627193638*^9, 
   3.699870634209755*^9}, {3.699870810248898*^9, 3.699870815144702*^9}, {
   3.7000786008938417`*^9, 3.700078602184352*^9}, {3.700078724126965*^9, 
   3.700078749309572*^9}, {3.7000788198774347`*^9, 3.7000788220063553`*^9}, {
   3.700082274247182*^9, 3.700082285462512*^9}, {3.70008231880062*^9, 
   3.7000823861720333`*^9}, {3.700082513186083*^9, 3.700082520232355*^9}, {
   3.700083136163431*^9, 3.700083147610815*^9}, {3.700083201950428*^9, 
   3.700083202469308*^9}, {3.7000838388029633`*^9, 3.700083884175495*^9}, {
   3.7001426399878798`*^9, 3.700142673044798*^9}, {3.710822762773697*^9, 
   3.710822777618908*^9}, 3.710833354162231*^9, {3.7114056210779133`*^9, 
   3.711405623453452*^9}, {3.711408286219892*^9, 3.711408289363064*^9}, {
   3.7116003795928707`*^9, 3.7116003950481043`*^9}, {3.7116011347634068`*^9, 
   3.7116011371455803`*^9}, {3.711602197622987*^9, 3.711602201246889*^9}, {
   3.711602636979623*^9, 3.7116026391060534`*^9}, {3.711602759046852*^9, 
   3.711602781829576*^9}, {3.7116028991127977`*^9, 3.711602901085804*^9}, {
   3.711603143962051*^9, 3.711603146313631*^9}, {3.711635613232723*^9, 
   3.7116356168605337`*^9}, {3.711636460005513*^9, 3.711636492706167*^9}, {
   3.711636561566906*^9, 3.711636563575663*^9}, {3.711733514892144*^9, 
   3.711733517257815*^9}, {3.711733962296327*^9, 3.711733965271294*^9}, {
   3.711734319102201*^9, 3.711734321045746*^9}, {3.711734368498908*^9, 
   3.711734370324708*^9}, {3.712178569061633*^9, 
   3.712178569483452*^9}},ExpressionUUID->"006b4851-e7e1-4585-ad8d-\
87acdce58aac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"x", ".", "y", ".", 
     RowBox[{"Transpose", "[", "x", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"beamsplitter", " ", "transformation"}], " ", "-", " ", 
    RowBox[{"general", " ", "expression"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.711600396440111*^9, 3.71160040467175*^9}, {
  3.71160080478587*^9, 
  3.711600809455222*^9}},ExpressionUUID->"48cf67ab-26cf-4f50-9467-\
47b0bc389d4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"Bs", ",", "FullCovX"}], "]"}], "//", "FullSimplify"}]}], " ", 
  ";", 
  RowBox[{"FinalCovX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "after", " ", 
      "the", " ", "first", " ", "beamsplitter", " ", "transformation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.699808475173101*^9, {3.699814495575398*^9, 3.699814529180737*^9}, {
   3.699814609971134*^9, 3.699814611456915*^9}, {3.699870824410421*^9, 
   3.6998708945694513`*^9}, {3.700083899975402*^9, 3.700083955697666*^9}, 
   3.7108345930390253`*^9, {3.7108346608570843`*^9, 3.710834663062192*^9}, {
   3.711405604390504*^9, 3.711405605572995*^9}, {3.711600412185873*^9, 
   3.711600444677948*^9}, {3.711600816306121*^9, 3.71160082137471*^9}, {
   3.711733238206149*^9, 
   3.711733265526655*^9}},ExpressionUUID->"b8380324-c71e-43da-bd02-\
3fa6eec941d8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox["\[Eta]"]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox["\[Eta]"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "Nb"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "Nb"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.71173326618452*^9, 3.71173352544471*^9, 3.711733969455934*^9, {
   3.71173432690926*^9, 3.7117343851058893`*^9}, 3.711735045657694*^9, 
   3.7121785904928217`*^9, 3.712179045757854*^9, 3.7121792233662*^9, {
   3.712404614592556*^9, 
   3.712404629485787*^9}},ExpressionUUID->"814d5eb5-a23a-456a-8d54-\
840be7e198c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2E1X", " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovX", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}], " ", "//", 
    "FullSimplify"}]}], " ", ";", 
  RowBox[{"VRE2E1X", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.711733368665938*^9, 
  3.711733454052806*^9}},ExpressionUUID->"888fb9bc-a978-497b-951b-\
291312d471a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711733444255252*^9, 3.711733454352983*^9}, 
   3.711733528303788*^9, 3.711733972064789*^9, {3.711734326946726*^9, 
   3.711734385153185*^9}, 3.711735045699679*^9, 3.7121785905609083`*^9, 
   3.712179045823003*^9, 3.71217922344671*^9, {3.712404614674*^9, 
   3.712404629547429*^9}},ExpressionUUID->"863d94f2-9d9e-4ce6-9114-\
f8c363cb462e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullCovSecondX", "=", " ", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
    "FinalCovX", ",", 
    RowBox[{"{", "CovNbx", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
     "before", " ", "the", " ", "second", " ", "beamspilliter"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.699814619531219*^9, 3.699814667765336*^9}, {
   3.699870933197942*^9, 3.699870977679998*^9}, {3.710823481891864*^9, 
   3.7108234873489437`*^9}, {3.710823519596588*^9, 3.710823519819282*^9}, 
   3.710834601193726*^9, {3.71160045642235*^9, 3.711600470294052*^9}, {
   3.711600846352071*^9, 
   3.7116008491172457`*^9}},ExpressionUUID->"3ebedf7e-3c7a-4f0b-8826-\
4ba80ecabfb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"b", " ", 
      SqrtBox["\[Eta]"]}], ",", 
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Eta]"}]]}], ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", " ", 
      SqrtBox["\[Eta]"]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "Nb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "Nb"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Eta]"}]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
     ",", 
     RowBox[{"d", "+", "\[Eta]", "-", 
      RowBox[{"d", " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "Nb"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Nb", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nb"}], ")"}]}]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.710834602009358*^9, 3.710834686708829*^9, 3.710836216468976*^9, 
   3.711248940509864*^9, 3.711249022037006*^9, 3.7114056823545237`*^9, 
   3.711407474938636*^9, {3.7114083076607027`*^9, 3.711408330765521*^9}, {
   3.711601125901829*^9, 3.711601148482374*^9}, 3.71160173022169*^9, 
   3.711602216342723*^9, {3.711602418109632*^9, 3.711602448913162*^9}, {
   3.711602642901223*^9, 3.7116026574349337`*^9}, 3.711602705079077*^9, {
   3.711602767263587*^9, 3.711602799850634*^9}, 3.711602913252413*^9, {
   3.7116029988297787`*^9, 3.711603021918477*^9}, 3.711603123027087*^9, {
   3.711603157351781*^9, 3.711603174334116*^9}, 3.7116360642978573`*^9, {
   3.7116364763805113`*^9, 3.7116366185721283`*^9}, 3.711661320413959*^9, 
   3.711725643691988*^9, 3.7117257586662483`*^9, 3.7117335981405487`*^9, 
   3.711733983106851*^9, {3.711734326992321*^9, 3.711734385217367*^9}, 
   3.711735045743395*^9, 3.712178590647071*^9, 3.7121790458905888`*^9, 
   3.712179223527809*^9, {3.7124046147738323`*^9, 
   3.7124046296265297`*^9}},ExpressionUUID->"18f7a7e7-7367-4b3c-80c0-\
1fcbad468cb9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BsSecond", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "\[Eta]"]], ",", "0", ",", 
        "0", ",", 
        SqrtBox[
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "\[Eta]"}], "-", "1"}], ")"}], "\[Eta]"]], ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "\[Eta]"}], "-", "1"}], ")"}], "\[Eta]"]]}], ",", 
        "0", ",", "0", ",", 
        SqrtBox[
         FractionBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "\[Eta]"]], ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       "}"}]}], "}"}]}], "  ", ";"}], 
  RowBox[{"(*", 
   RowBox[{"second", " ", "beamsplitter", " ", "matrix"}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.6998148031520433`*^9, 3.699814996990232*^9}, {
   3.699815036198188*^9, 3.6998150403268414`*^9}, {3.699871023825947*^9, 
   3.699871040084272*^9}, {3.700078811470248*^9, 3.7000788129299393`*^9}, {
   3.7000788772789497`*^9, 3.700078878324174*^9}, {3.700082399117284*^9, 
   3.700082413628772*^9}, {3.700083167723592*^9, 3.700083194317409*^9}, {
   3.70008404884379*^9, 3.7000840657049713`*^9}, 3.700197850028109*^9, {
   3.710823473089631*^9, 3.7108234754650393`*^9}, {3.711405690074522*^9, 
   3.7114056920318127`*^9}, {3.711408291867968*^9, 3.71140829365805*^9}, {
   3.711600473574316*^9, 3.71160048471803*^9}, {3.711601141395679*^9, 
   3.711601144545589*^9}, {3.711602205225679*^9, 3.711602207183112*^9}, {
   3.711602700320888*^9, 3.7116027022866096`*^9}, {3.711602794806126*^9, 
   3.711602797029944*^9}, {3.7116028909606457`*^9, 3.7116029084062843`*^9}, {
   3.711603152562108*^9, 3.711603171185039*^9}, {3.711636464466342*^9, 
   3.711636496593237*^9}, {3.711636588807023*^9, 3.711636590829608*^9}, {
   3.711733604566463*^9, 3.7117336065726643`*^9}, {3.711733872985015*^9, 
   3.71173387595885*^9}, {3.71173390876725*^9, 3.711733933006023*^9}, {
   3.711733987298828*^9, 3.71173402446421*^9}, {3.711734335108754*^9, 
   3.711734382883329*^9}},ExpressionUUID->"0af18469-5bab-4247-abfa-\
0b280a7d9129"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovSecondX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"BsSecond", ",", "FullCovSecondX"}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"FinalCovSecondX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "after", " ", 
      "the", " ", "second", " ", "beamsplitter", " ", "transformation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6998150474693193`*^9, 3.699815096307481*^9}, {
   3.699871051052512*^9, 3.699871069791998*^9}, {3.700078895403584*^9, 
   3.7000788977490673`*^9}, {3.7001427505199347`*^9, 
   3.7001427592350273`*^9}, {3.7005787996357727`*^9, 3.700578803337688*^9}, {
   3.710827068831354*^9, 3.710827071588923*^9}, {3.711600487725232*^9, 
   3.711600499212832*^9}, {3.7116008418801537`*^9, 3.711600843486668*^9}, {
   3.7116024280543823`*^9, 3.711602495473322*^9}, 3.711602648969008*^9, {
   3.711733622293132*^9, 3.711733627896948*^9}, {3.712178966404778*^9, 
   3.7121789670913153`*^9}},ExpressionUUID->"8e8b5aa4-83cd-495f-9ca6-\
57e98a28ff81"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Eta]"}]}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", 
          RowBox[{"2", " ", "Nb"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "\[Eta]"]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", 
          RowBox[{"2", " ", "Nb"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], 
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}]]}], 
      "0"},
     {"0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}]}], "\[Eta]"]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", "\[Eta]"}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "\[Eta]"]]}], "0"},
     {
      RowBox[{
       RowBox[{"-", "c"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Eta]"}]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "\[Eta]"]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}], "0", "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7108270721094027`*^9, 3.710834194152441*^9, 3.710834754627489*^9, 
   3.71083621677796*^9, 3.7112490331848*^9, 3.711405695867517*^9, 
   3.711407475217931*^9, {3.711408307935807*^9, 3.7114083308784103`*^9}, {
   3.711601126186858*^9, 3.711601148627039*^9}, 3.711601730511166*^9, 
   3.7116022166280117`*^9, {3.711602418246011*^9, 3.7116024958785887`*^9}, {
   3.71160264301276*^9, 3.711602657584722*^9}, 3.711602705263174*^9, {
   3.711602767409198*^9, 3.711602800030855*^9}, 3.711602913347537*^9, {
   3.711602998924961*^9, 3.7116030219977617`*^9}, 3.711603123122026*^9, {
   3.711603157500462*^9, 3.71160317452254*^9}, 3.711636064376156*^9, {
   3.711636476488111*^9, 3.711636618701357*^9}, 3.711661320733745*^9, 
   3.7117256439650784`*^9, 3.711725758916504*^9, {3.7117336197429123`*^9, 
   3.7117336282273083`*^9}, 3.711733879160131*^9, {3.7117339136905317`*^9, 
   3.711733936246254*^9}, {3.711733998472678*^9, 3.711734026920951*^9}, {
   3.711734327063984*^9, 3.711734385318478*^9}, 3.7117350458236313`*^9, 
   3.712178590959795*^9, 3.7121790460008497`*^9, 3.712179223624083*^9, {
   3.712404614883152*^9, 
   3.7124046299950113`*^9}},ExpressionUUID->"af908edb-0d4c-4f3c-8e3b-\
d8f3618bbd81"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6998151873849497`*^9, 3.6998153214944563`*^9}, {
   3.699871145741324*^9, 3.699871147570738*^9}, 3.699872454703019*^9, 
   3.69987280217041*^9, {3.699872907268475*^9, 3.6998729353430567`*^9}, 
   3.6998730143848457`*^9, {3.69987326015504*^9, 3.699873275290043*^9}, {
   3.700078933908112*^9, 3.700078950377184*^9}, {3.700078981862134*^9, 
   3.700078983275229*^9}, {3.7000790241983223`*^9, 3.7000790247645397`*^9}, {
   3.70008246437803*^9, 3.700082500896227*^9}, {3.700082564216455*^9, 
   3.700082610046546*^9}, {3.700084203161255*^9, 3.700084296635065*^9}, {
   3.7000843318053217`*^9, 3.700084332347046*^9}, 
   3.711600509479965*^9},ExpressionUUID->"510bce3f-5010-4be5-bf79-\
04e2bd7578a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2primeE1primeX", " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "6"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "6"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"FinalCovSecondX", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "6"}], "]"}], "]"}]}], "}"}]}], "}"}], " ", "//", 
    "FullSimplify"}]}], " ", ";", 
  RowBox[{"VRE2primeE1primeX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "that", " ", 
      "we", " ", "get", " ", "after", " ", "the", " ", "action", " ", "of", 
      " ", "the", " ", "thermal", " ", "channel", " ", "followed", " ", "by", 
      " ", "its", " ", "degrading", " ", "map"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"In", " ", "particular"}], ",", " ", 
     RowBox[{"we", " ", "pick", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A11", ",", " ", "A12", ",", " ", "A16"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A21", ",", "A22", ",", "A26"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A61", ",", "A62", ",", "A66"}], "}"}]}], "}"}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6998157763184*^9, 3.699815896518162*^9}, {
   3.699815959383617*^9, 3.699815969790859*^9}, {3.6998160024921427`*^9, 
   3.699816011349845*^9}, {3.699872216222848*^9, 3.699872217814568*^9}, {
   3.6998729863692427`*^9, 3.699873016599967*^9}, {3.700079034977034*^9, 
   3.700079036754731*^9}, {3.700079097136902*^9, 3.700079097790606*^9}, {
   3.700082625306575*^9, 3.700082671101465*^9}, {3.7000843393323317`*^9, 
   3.700084461337379*^9}, {3.710835218841496*^9, 3.7108352241223516`*^9}, {
   3.710835254855852*^9, 3.710835257318617*^9}, {3.711407006160521*^9, 
   3.71140707794643*^9}, 3.711408326467403*^9, {3.711600545671754*^9, 
   3.711600596002665*^9}, {3.711600908175515*^9, 3.7116009499713717`*^9}, {
   3.711602346243032*^9, 3.7116024107970743`*^9}, 3.7116617790850782`*^9, {
   3.711733690832467*^9, 
   3.711733697231827*^9}},ExpressionUUID->"6c7db7cd-cdcc-4785-af64-\
136499c7f7c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.710835225094564*^9, 3.7108352579054193`*^9, 3.710836216887142*^9, 
   3.711249038493023*^9, 3.7114068155220747`*^9, 3.711407085586103*^9, 
   3.71140747528729*^9, {3.711408308047876*^9, 3.711408330981289*^9}, {
   3.711601126325889*^9, 3.711601148741695*^9}, 3.711601730689493*^9, 
   3.71160221672941*^9, {3.711602418538692*^9, 3.7116024491825542`*^9}, {
   3.711602643335763*^9, 3.7116026577847652`*^9}, 3.711602705613358*^9, {
   3.711602767522159*^9, 3.7116028001419687`*^9}, 3.7116029134589777`*^9, {
   3.7116029990502453`*^9, 3.711603022081401*^9}, 3.711603123222734*^9, {
   3.711603157611149*^9, 3.7116031746538687`*^9}, 3.7116360644663267`*^9, {
   3.711636476595743*^9, 3.711636618789328*^9}, 3.7116613208238163`*^9, 
   3.71166177958013*^9, 3.711725644045416*^9, 3.711725758998509*^9, {
   3.711733689018692*^9, 3.711733697668681*^9}, 3.711733882228857*^9, {
   3.711733915465489*^9, 3.711733938299837*^9}, {3.711734001302528*^9, 
   3.7117340289069853`*^9}, {3.711734327132511*^9, 3.711734385400311*^9}, 
   3.7117350458875504`*^9, 3.7121785910770397`*^9, 3.712179046108996*^9, 
   3.712179223706813*^9, {3.7124046150054398`*^9, 
   3.712404633227201*^9}},ExpressionUUID->"a0123a6f-3688-4251-b7a0-\
87a711735009"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"dbb61639-c5f0-48ef-b7e0-34c03ad2c087"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "calculation", " ", "for", " ", "the", " ", "simulating", " ", "channel"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CovAugEnv", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "Nb"}], "+", "1"}], " ", ",", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"Nb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Nb"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"noisy", " ", "version", " ", "of", " ", "a", " ", "two"}], "-", 
     
     RowBox[{"mode", " ", "squeezed", " ", "vacuum", " ", "state"}]}], ",", 
    " ", 
    RowBox[{
    "acting", " ", "as", " ", "an", " ", "input", " ", "to", " ", "the", " ", 
     "environment", " ", "mode", " ", "of", " ", "the", " ", "simulating", 
     " ", "channel"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.710836603625721*^9, 3.710836629116221*^9}, {
  3.710836661244296*^9, 3.71083669593968*^9}, {3.710836815652725*^9, 
  3.710836827411579*^9}, {3.7108370981801453`*^9, 3.710837098282877*^9}, {
  3.7108371379681797`*^9, 3.710837138080311*^9}, {3.710837329414597*^9, 
  3.710837333524775*^9}, {3.710837371584858*^9, 3.71083737164859*^9}, {
  3.710837403034029*^9, 3.71083740577736*^9}, {3.7116006020045567`*^9, 
  3.7116006700117893`*^9}, {3.711600960652967*^9, 3.711600967154099*^9}, {
  3.711636059123156*^9, 3.71163606106369*^9}, {3.711636512399638*^9, 
  3.7116365221609573`*^9}, {3.711636611963448*^9, 3.711636613947649*^9}, {
  3.7117340404966173`*^9, 3.711734042455717*^9}, {3.712179091465253*^9, 
  3.7121791075365868`*^9}},ExpressionUUID->"21fa636b-cc23-44db-8891-\
59b727e94df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullCovNsAug", "=", " ", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "#2"}], "}"}]}], "}"}], "]"}], "&"}], ",", 
    "CovNsx", ",", 
    RowBox[{"{", "CovAugEnv", "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"position", "-", 
    RowBox[{
    "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance", 
     " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
     "before", " ", "the", " ", "beamsplitter", " ", "transformation", " ", 
     "in", " ", "the", " ", "simulating", " ", "channel"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.710836853399287*^9, 3.710836869927753*^9}, 
   3.710837140592362*^9, {3.711600676053602*^9, 3.711600704297854*^9}, {
   3.7116009871081553`*^9, 
   3.711600987720622*^9}},ExpressionUUID->"dae28279-401c-43c3-a8a9-\
89082b297411"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"Nb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Nb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox["1", "\[Eta]"]}], ")"}]}], "\[Eta]"]]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Nb"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.710836870279051*^9, 3.7108371004857063`*^9, 3.710837141376647*^9, 
   3.7108373354967117`*^9, 3.710837373725526*^9, 3.7108374079639874`*^9, 
   3.7109895414707937`*^9, 3.710989635458707*^9, 3.7109896751704607`*^9, 
   3.710990711468696*^9, 3.711249069992091*^9, 3.71140720358466*^9, 
   3.7114074754104*^9, {3.711408308214138*^9, 3.711408331146022*^9}, {
   3.71160112658685*^9, 3.711601148946957*^9}, 3.711601731034696*^9, 
   3.711602216897567*^9, {3.7116024187598248`*^9, 3.711602449332625*^9}, {
   3.711602643833577*^9, 3.7116026579537487`*^9}, 3.71160270576694*^9, {
   3.7116027677258368`*^9, 3.711602800346322*^9}, 3.711602913649076*^9, {
   3.711602999216694*^9, 3.711603022222139*^9}, 3.711603123397037*^9, {
   3.711603157816155*^9, 3.711603174835298*^9}, 3.711636064601119*^9, {
   3.711636476746992*^9, 3.711636619044517*^9}, 3.711661321343973*^9, 
   3.7117256441510468`*^9, 3.711725759127605*^9, 3.71173405750598*^9, {
   3.711734327246078*^9, 3.711734385514806*^9}, 3.711735045987438*^9, 
   3.712178591242181*^9, 3.7121790463108263`*^9, 3.712179223813312*^9, {
   3.7124046151218433`*^9, 
   3.7124046337110977`*^9}},ExpressionUUID->"73a2dc3f-94ef-4504-9acb-\
59d9afc0bcc0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.710836893594063*^9, 3.71083690675327*^9}, {
  3.711407212262841*^9, 
  3.711407218860517*^9}},ExpressionUUID->"f29cd0ed-23b2-46aa-be83-\
c812fc3463ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalCovAugX", " ", "=", " ", 
   RowBox[{
    RowBox[{"Evo", "[", 
     RowBox[{"Bs", ",", "FullCovNsAug"}], "]"}], "//", "FullSimplify"}]}], 
  ";", 
  RowBox[{"FinalCovAugX", "//", "MatrixForm", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "the", " ", "state", " ", "just", " ", 
      "after", " ", "the", " ", "beamsplitter", " ", "transforamtion", " ", 
      "in", " ", "the", " ", "simulating", " ", "channel"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7108369236355867`*^9, 3.710836937442494*^9}, {
   3.711407220540372*^9, 3.711407220780386*^9}, {3.711600716523383*^9, 
   3.711600745019307*^9}, {3.71160299257722*^9, 3.711602993623357*^9}, 
   3.711603048223649*^9, {3.711734065839216*^9, 
   3.711734070356464*^9}},ExpressionUUID->"f9b34f16-e015-4507-b8e7-\
4fa832ab2098"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox["\[Eta]"]}], 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox["\[Eta]"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Nb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
          SuperscriptBox["\[Eta]", "2"]]}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", 
         RowBox[{"2", " ", "Nb"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}]]}], 
      
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Nb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Nb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], 
          SuperscriptBox["\[Eta]", "2"]]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7108369209172363`*^9, 3.710836937973454*^9}, 
   3.7108371055747137`*^9, 3.7108371493370543`*^9, 3.7108373378612757`*^9, 
   3.710837375768873*^9, 3.7108374099041157`*^9, 3.711249075882703*^9, 
   3.711407227431266*^9, 3.711407475550099*^9, {3.711408308356228*^9, 
   3.7114083312467813`*^9}, {3.711601127088798*^9, 3.7116011493293457`*^9}, 
   3.7116017312977324`*^9, 3.7116022170719213`*^9, {3.71160241887744*^9, 
   3.711602449435408*^9}, {3.711602644222756*^9, 3.711602658051177*^9}, 
   3.711602705864078*^9, {3.711602767975548*^9, 3.71160280045995*^9}, 
   3.7116029137614937`*^9, {3.711602994311762*^9, 3.71160302233605*^9}, 
   3.711603123514408*^9, {3.7116031579329767`*^9, 3.711603174934114*^9}, 
   3.711636064687263*^9, {3.711636476857436*^9, 3.7116366191463337`*^9}, 
   3.711661321605728*^9, 3.711725644269787*^9, 3.711725759240937*^9, {
   3.711734064116123*^9, 3.7117340706522083`*^9}, {3.711734327320018*^9, 
   3.711734385587154*^9}, 3.711735046072432*^9, 3.712178591977247*^9, 
   3.7121790464071712`*^9, 3.712179223915524*^9, {3.7124046152390547`*^9, 
   3.712404633822311*^9}},ExpressionUUID->"a0e94692-e1c4-453c-80a8-\
6f7f11591f6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VRE2E1Aug", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"FinalCovAugX", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{"VRE2E1Aug", "//", "MatrixForm", " ", 
   RowBox[{"(*", 
    RowBox[{"position", "-", 
     RowBox[{
     "quadrature", " ", "submatrix", " ", "of", " ", "the", " ", "covariance",
       " ", "matrix", " ", "of", " ", "RE2E1"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711603029352853*^9, 3.711603128522994*^9}, 
   3.711661765675106*^9, {3.711734213256461*^9, 3.711734219782794*^9}, {
   3.71217913504038*^9, 3.712179160109152*^9}, {3.712179218943878*^9, 
   3.712179219919279*^9}},ExpressionUUID->"16a5353e-9791-4ea3-8a41-\
e603265a2e95"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{"b", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], "0"},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Eta]"}]]}], 
      RowBox[{"d", "+", "\[Eta]", "-", 
       RowBox[{"d", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", "Nb", " ", "\[Eta]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}]},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"Nb", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Nb"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "\[Eta]"]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Nb"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711603118256366*^9, 3.711603175018256*^9}, 
   3.711636064740753*^9, {3.711636476931107*^9, 3.711636619258738*^9}, 
   3.7116613217434473`*^9, 3.71166176768009*^9, 3.711725644373167*^9, 
   3.7117257593553877`*^9, {3.711734209517744*^9, 3.711734220100231*^9}, {
   3.711734327361498*^9, 3.711734385643053*^9}, 3.711735046130568*^9, 
   3.712178592178048*^9, 3.712179046492853*^9, 3.712179223981216*^9, {
   3.7124046153217583`*^9, 
   3.712404633891433*^9}},ExpressionUUID->"77c5560a-1b52-49d9-b164-\
95acfb02e2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"VRE2E1Aug", "-", "VRE2primeE1primeX"}], "]"}], "]"}], "//", 
   "FullSimplify"}], "//", "MatrixForm", " ", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "shows", " ", "that", " ", "the", " ", 
    RowBox[{"RE2", "'"}], 
    RowBox[{"E1", "'"}], " ", "of", " ", "the", " ", "figure", " ", 
    RowBox[{"(", "1", ")"}], "in", " ", "paper", " ", "is", " ", "same", " ", 
    "as", " ", "RE2E1", " ", "of", " ", "the", " ", "simulating", " ", 
    "channel", " ", "in", " ", "figure", " ", 
    RowBox[{"(", "2", ")"}], " ", "of", " ", "the", " ", "paper"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.711661543124778*^9, 3.7116615891268806`*^9}, {
  3.711661731704417*^9, 3.711661756869726*^9}, {3.711661797303709*^9, 
  3.7116618278768663`*^9}, {3.7117256821136847`*^9, 3.711725687030933*^9}, {
  3.712179225877206*^9, 
  3.7121792973616457`*^9}},ExpressionUUID->"525e0e91-7a2d-4615-828f-\
a12801d57d9b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711661578284664*^9, 3.711661589472351*^9}, {
   3.711661738265492*^9, 3.711661828247449*^9}, 3.711725644428699*^9, {
   3.711725684391938*^9, 3.711725687586562*^9}, 3.711725759412249*^9, {
   3.711734224994689*^9, 3.711734226746932*^9}, {3.711734327416991*^9, 
   3.711734385700766*^9}, 3.711735046188299*^9, 3.7121785923918257`*^9, 
   3.712179046176059*^9, 3.712179224044797*^9, {3.712404615522038*^9, 
   3.712404633978031*^9}},ExpressionUUID->"37eedd72-5501-4b7c-ba55-\
85ebb40c4d7e"]
}, Open  ]]
},
WindowSize->{1335, 853},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 296, 8, 32, "Input", "ExpressionUUID" -> \
"6a06ac82-235f-458f-ae31-a8bd820bcae1"],
Cell[857, 30, 318, 10, 47, "Input", "ExpressionUUID" -> \
"b5bde778-d88b-4b68-9aab-8d6ef114052d"],
Cell[1178, 42, 1698, 32, 54, "Input", "ExpressionUUID" -> \
"eb04313c-23e8-43fd-9c37-61a94f5b9afe"],
Cell[2879, 76, 1765, 43, 75, "Input", "ExpressionUUID" -> \
"786dfa46-f88c-4973-8c9c-d1dd02b7e13c"],
Cell[4647, 121, 1546, 34, 54, "Input", "ExpressionUUID" -> \
"6c969d5e-d55f-4a76-9fc9-450d33902574"],
Cell[6196, 157, 2666, 48, 54, "Input", "ExpressionUUID" -> \
"006b4851-e7e1-4585-ad8d-87acdce58aac"],
Cell[8865, 207, 542, 15, 32, "Input", "ExpressionUUID" -> \
"48cf67ab-26cf-4f50-9467-47b0bc389d4b"],
Cell[CellGroupData[{
Cell[9432, 226, 1121, 24, 54, "Input", "ExpressionUUID" -> \
"b8380324-c71e-43da-bd02-3fa6eec941d8"],
Cell[10556, 252, 3257, 104, 125, "Output", "ExpressionUUID" -> \
"814d5eb5-a23a-456a-8d54-840be7e198c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13850, 361, 1482, 43, 75, "Input", "ExpressionUUID" -> \
"888fb9bc-a978-497b-951b-291312d471a7"],
Cell[15335, 406, 1621, 45, 97, "Output", "ExpressionUUID" -> \
"863d94f2-9d9e-4ce6-9114-f8c363cb462e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16993, 456, 1105, 27, 54, "Input", "ExpressionUUID" -> \
"3ebedf7e-3c7a-4f0b-8826-4ba80ecabfb7"],
Cell[18101, 485, 4315, 126, 105, "Output", "ExpressionUUID" -> \
"18f7a7e7-7367-4b3c-80c0-1fcbad468cb9"]
}, Open  ]],
Cell[22431, 614, 2837, 66, 160, "Input", "ExpressionUUID" -> \
"0af18469-5bab-4247-abfa-0b280a7d9129"],
Cell[CellGroupData[{
Cell[25293, 684, 1225, 24, 54, "Input", "ExpressionUUID" -> \
"8e8b5aa4-83cd-495f-9ca6-57e98a28ff81"],
Cell[26521, 710, 7908, 237, 249, "Output", "ExpressionUUID" -> \
"af908edb-0d4c-4f3c-8e3b-d8f3618bbd81"]
}, Open  ]],
Cell[34444, 950, 744, 11, 32, "Input", "ExpressionUUID" -> \
"510bce3f-5010-4be5-bf79-04e2bd7578a4"],
Cell[CellGroupData[{
Cell[35213, 965, 3224, 75, 138, "Input", "ExpressionUUID" -> \
"6c7db7cd-cdcc-4785-af64-136499c7f7c2"],
Cell[38440, 1042, 2693, 64, 131, "Output", "ExpressionUUID" -> \
"a0123a6f-3688-4251-b7a0-87a711735009"]
}, Open  ]],
Cell[41148, 1109, 331, 10, 6, "Text", "ExpressionUUID" -> \
"dbb61639-c5f0-48ef-b7e0-34c03ad2c087"],
Cell[41482, 1121, 2345, 59, 129, "Input", "ExpressionUUID" -> \
"21fa636b-cc23-44db-8891-59b727e94df5"],
Cell[CellGroupData[{
Cell[43852, 1184, 1032, 26, 54, "Input", "ExpressionUUID" -> \
"dae28279-401c-43c3-a8a9-89082b297411"],
Cell[44887, 1212, 2239, 52, 69, "Output", "ExpressionUUID" -> \
"73a2dc3f-94ef-4504-9acb-59d9afc0bcc0"]
}, Open  ]],
Cell[47141, 1267, 200, 4, 32, "Input", "ExpressionUUID" -> \
"f29cd0ed-23b2-46aa-be83-c812fc3463ad"],
Cell[CellGroupData[{
Cell[47366, 1275, 965, 21, 75, "Input", "ExpressionUUID" -> \
"f9b34f16-e015-4507-b8e7-4fa832ab2098"],
Cell[48334, 1298, 4850, 136, 175, "Output", "ExpressionUUID" -> \
"a0e94692-e1c4-453c-80a8-6f7f11591f6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53221, 1439, 1806, 48, 75, "Input", "ExpressionUUID" -> \
"16a5353e-9791-4ea3-8a41-e603265a2e95"],
Cell[55030, 1489, 2116, 58, 131, "Output", "ExpressionUUID" -> \
"77c5560a-1b52-49d9-b164-95acfb02e2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57183, 1552, 1012, 21, 54, "Input", "ExpressionUUID" -> \
"525e0e91-7a2d-4615-828f-a12801d57d9b"],
Cell[58198, 1575, 1128, 26, 63, "Output", "ExpressionUUID" -> \
"37eedd72-5501-4b7c-ba55-85ebb40c4d7e"]
}, Open  ]]
}
]
*)


